SU(3) parity doubling in cold neutron star matter

We present a phenomenological model to investigate the chiral phase transition characterized by parity doubling in dense, beta equilibrated, cold matter. Our model incorporates effective interactions constrained by SU(3) relations and considers baryonic degrees of freedom. By constraining the model with astrophysical data and nuclear matter properties, we find a first-order phase transition within realistic values of the slope parameter L. The inclusion of the baryon octet and negative parity partners, along with a chiral-invariant mass $m_{0}$, allows for a non-massless chiral symmetric phase. Through exploration of parameter space, we identify parameter sets satisfying mass and radius constraints without requiring a partonic phase. The appearance of the parity partner of the nucleon, the N(1535) resonance, suppresses strangeness, pushing hyperonization to higher densities. We observe a mild first-order phase transition to the chirally restored phase, governed by $m_{0}$. Our calculations of surface tension highlight its strong dependence on $m_{0}$. The existence of mixed phases is ruled out since they become energetically too costly. We compare stars with metastable and stable cores using both branches of the equation of state. Despite limited lifespans due to low surface tension values, phase conversion and star contraction could impact neutron stars with masses around 1.3 solar masses or more. We discuss some applications of this model in its non-zero temperatures generalization and scenarios beyond beta equilibrium that can provide insights into core-collapse supernovae, proto-neutron star evolution, and neutron star mergers. Core-collapse supernovae dynamics, influenced by chiral symmetry restoration and exotic hadronic states, affect explosion mechanisms and nucleosynthesis.

==> anc/fig1_L65_a4.dat <==
M0/MN	m0
0.55	442.8669
0.56	451.506
0.57	460.1452
0.58	468.7843
0.59	477.4234
0.6	486.0625
0.61	494.7016
0.62	503.3407
0.63	511.9798
0.64	520.619
0.65	529.2581
0.66	537.8972
0.67	546.5363
0.68	555.1754
0.69	563.8145
0.7	572.4536
0.71	581.0927
0.72	589.7319
0.73	598.371
0.74	607.0101
0.75	615.6492

==> anc/fig1_L65_nicer.dat <==
M0/MN	m0
0.5874	394.0201
0.58	389.3569
0.57	387.6683
0.56	387.2736
0.55	388.4317
0.5873	393.8906
0.59	400.1036
0.6	421.3316
0.61	440.4892
0.62	457.9646
0.63	474.2754
0.64	489.8099
0.65	504.9561
0.66	519.9729
0.67	535.6367
0.68	549.3595
0.69	563.7294

==> anc/fig1_L70_a4.dat <==
M0/MN	m0
0.55	442.8669
0.56	451.506
0.57	460.1452
0.58	468.7843
0.59	477.4234
0.6	486.0625
0.61	494.7016
0.62	503.3407
0.63	511.9798
0.64	520.619
0.65	529.2581
0.66	537.8972
0.67	546.5363
0.68	555.1754
0.69	563.8145
0.7	572.4536
0.71	581.0927
0.72	589.7319
0.73	598.371
0.74	607.0101
0.75	615.6492

==> anc/fig1_L70_cross.dat <==
M0/MN	m0
0.71	580.8846
0.72	581.5248
0.73	582.0357
0.74	582.4172
0.75	581.8934

==> anc/fig1_L70_nicer1.dat <==
M0/MN	m0
0.6	367.9449
0.59	360.0621
0.58	356.9646
0.57	355.9364
0.56	356.9775
0.55	359.1826

==> anc/fig1_L70_nicer2.dat <==
M0/MN	m0
0.55	422.6849
0.56	424.1012
0.57	427.0693
0.58	431.9775
0.59	438.955
0.6	447.4845
0.61	456.79
0.62	467.7768
0.63	479.0223
0.64	491.4317
0.65	503.4532
0.66	515.992
0.67	528.4014
0.68	540.5522
0.69	551.9271
0.7	562.3965
0.71	572.2193
0.72	581.5248
0.7235	585.0145

==> anc/fig1_L80_a4.dat <==
M0/MN	m0
0.55	443.7984
0.56	452.354
0.57	460.9097
0.58	469.4653
0.59	478.021
0.6	486.5766
0.61	495.1323
0.62	503.6879
0.63	512.2435
0.64	520.7992
0.65	529.3548
0.66	537.9105
0.67	546.4661
0.68	555.0218
0.69	563.5774
0.7	572.1331
0.71	580.6887
0.72	589.2444
0.73	597.8
0.74	606.3556
0.75	614.9113

==> anc/fig1_L80_cross.dat <==
M0/MN	m0
0.71	532.4679
0.7	531.7769
0.69	531.9235
0.68	531.5117
0.67	531.5187
0.66	531.2465
0.6512	530.1359
0.72	532.1817
0.73	531.4768
0.74	530.074
0.75	527.9732

==> anc/fig1_L80_nicer1.dat <==
M0/MN	m0
0.7	422.4805
0.69	409.5059
0.68	398.4855
0.67	389.5589
0.66	382.0282
0.65	375.7538
0.64	370.4565
0.63	366.1362
0.62	362.0952
0.61	358.3333
0.6	354.4319
0.59	349.9721
0.58	346.2102
0.57	344.8213
0.56	343.8512
0.55	345.5332

==> anc/fig1_L80_nicer2.dat <==
M0/MN	m0
0.5501	383.5008
0.56	387.821
0.57	392.6996
0.58	398.1365
0.59	404.2714
0.6	411.2437
0.61	418.7744
0.62	426.8635
0.63	435.6505
0.64	445.1354
0.65	455.3183
0.66	466.0595
0.67	477.6382
0.68	489.6357
0.69	502.3311
0.7	515.7245
0.71	530.0949
0.72	544.7446
0.73	560.0921
0.74	576.1376
0.75	592.8811

==> anc/fig2_black_meta.dat <==
chemical_pot	sigma
1094.	24.004
1096.	23.864
1098.	23.727
1100.	23.594
1102.	23.462
1104.	23.333000000000002
1106.	22.988
1106.	22.093
1104.	21.28
1102.	20.677
1100.	20.13
1098.	19.605
1096.	19.083000000000002
1094.	18.551000000000002
1092.	17.996
1090.	17.399
1088.	16.73
1086.	15.91
1084.	14.382
1084.	13.743
1086.	12.422
1088.	11.816
1090.	11.368
1092.	11.002

==> anc/fig2_black_stable.dat <==
chemical_pot	sigma
960.	58.745000000000005
962.	57.544000000000004
964.	56.361000000000004
966.	55.194
968.	54.022
970.	52.85
972.	51.686
974.	50.533
976.	49.397
978.	48.281
980.	47.191
982.	46.13
984.	45.102000000000004
986.	44.111000000000004
988.	43.159
990.	42.247
992.	41.378
994.	40.550000000000004
996.	39.762
998.	39.014
1000.	38.305
1002.	37.631
1004.	36.992
1006.	36.385
1008.	35.808
1010.	35.259
1012.	34.737
1014.	34.24
1016.	33.765
1018.	33.312
1020.	32.879
1022.	32.464
1024.	32.066
1026.	31.685000000000002
1028.	31.319
1030.	30.968
1032.	30.629
1034.	30.303
1036.	29.989
1038.	29.686
1040.	29.394000000000002
1042.	29.111
1044.	28.838
1046.	28.573
1048.	28.317
1050.	28.068
1052.	27.827
1054.	27.593
1056.	27.366
1058.	27.145
1060.	26.931
1062.	26.722
1064.	26.519000000000002
1066.	26.321
1068.	26.129
1070.	25.941
1072.	25.758
1074.	25.579
1076.	25.405
1078.	25.235
1080.	25.068
1082.	24.906
1084.	24.747
1086.	24.592
1088.	24.44
1090.	24.291
1092.	24.146
1094.	10.688
1096.	10.411
1098.	10.163
1100.	9.937
1102.	9.728
1104.	9.535
1106.	9.355
1108.	9.186
1110.	9.027000000000001
1112.	8.876
1114.	8.733
1116.	8.597
1118.	8.467
1120.	8.342
1122.	8.223
1124.	8.109
1126.	7.9990000000000006
1128.	7.893
1130.	7.791
1132.	7.692
1134.	7.597
1136.	7.505
1138.	7.416
1140.	7.329
1142.	7.245
1144.	7.164000000000001
1146.	7.085
1148.	7.008
1150.	6.933
1152.	6.86
1154.	6.789
1156.	6.72
1158.	6.6530000000000005
1160.	6.587
1162.	6.523000000000001
1164.	6.46
1166.	6.399
1168.	6.339
1170.	6.281
1172.	6.223
1174.	6.165
1176.	6.103
1178.	6.039
1180.	5.974
1182.	5.909
1184.	5.844
1186.	5.78
1188.	5.716
1190.	5.652
1192.	5.59
1194.	5.5280000000000005
1196.	5.4670000000000005
1198.	5.406
1200.	5.347
1202.	5.289
1204.	5.231
1206.	5.175
1208.	5.119
1210.	5.064
1212.	5.01
1214.	4.957
1216.	4.905
1218.	4.854
1220.	4.804
1222.	4.7540000000000004
1224.	4.706
1226.	4.658
1228.	4.611
1230.	4.565
1232.	4.5200000000000005
1234.	4.4750000000000005
1236.	4.431
1238.	4.388
1240.	4.346
1242.	4.304
1244.	4.263
1246.	4.223
1248.	4.183
1250.	4.144
1252.	4.106
1254.	4.0680000000000005
1256.	4.031
1258.	3.995
1260.	3.959
1262.	3.923
1264.	3.888
1266.	3.854
1268.	3.8200000000000003
1270.	3.787
1272.	3.754
1274.	3.722
1276.	3.69
1278.	3.6590000000000003
1280.	3.628
1282.	3.598
1284.	3.568
1286.	3.5380000000000003
1288.	3.509
1290.	3.481
1292.	3.452
1294.	3.424
1296.	3.3970000000000002
1298.	3.37
1300.	3.343
1302.	3.317
1304.	3.291
1306.	3.265
1308.	3.24
1310.	3.215
1312.	3.1910000000000003
1314.	3.166
1316.	3.142
1318.	3.119
1320.	3.095
1322.	3.072
1324.	3.0500000000000003
1326.	3.027
1328.	3.005
1330.	2.983
1332.	2.962
1334.	2.94
1336.	2.919
1338.	2.898
1340.	2.878
1342.	2.858
1344.	2.838
1346.	2.818
1348.	2.798
1350.	2.779
1352.	2.7600000000000002
1354.	2.741
1356.	2.722
1358.	2.704
1360.	2.686
1362.	2.668
1364.	2.65
1366.	2.632
1368.	2.615
1370.	2.598
1372.	2.581
1374.	2.564
1376.	2.547
1378.	2.531
1380.	2.515
1382.	2.499
1384.	2.483
1386.	2.467
1388.	2.452
1390.	2.436
1392.	2.4210000000000003
1394.	2.406
1396.	2.391
1398.	2.376
1400.	2.362
1402.	2.347
1404.	2.339
1406.	2.335
1408.	2.334
1410.	2.334
1412.	2.335
1414.	2.337
1416.	2.34
1418.	2.343
1420.	2.347
1422.	2.352
1424.	2.357
1426.	2.362
1428.	2.368
1430.	2.373
1432.	2.38
1434.	2.386
1436.	2.392
1438.	2.399
1440.	2.406
1442.	2.4130000000000003
1444.	2.42
1446.	2.427
1448.	2.434
1450.	2.442
1452.	2.449
1454.	2.457
1456.	2.464
1458.	2.472
1460.	2.48
1462.	2.488
1464.	2.495
1466.	2.503
1468.	2.5060000000000002
1470.	2.508
1472.	2.508
1474.	2.507
1476.	2.505
1478.	2.503
1480.	2.499
1482.	2.495
1484.	2.491
1486.	2.486
1488.	2.481
1490.	2.475
1492.	2.469
1494.	2.462
1496.	2.455
1498.	2.448
1500.	2.441
1502.	2.433
1504.	2.4250000000000003
1506.	2.4170000000000003
1508.	2.4090000000000003
1510.	2.4010000000000002
1512.	2.392
1514.	2.383
1516.	2.375
1518.	2.366
1520.	2.357
1522.	2.347
1524.	2.338
1526.	2.329
1528.	2.319
1530.	2.31
1532.	2.3000000000000003
1534.	2.291
1536.	2.281
1538.	2.271
1540.	2.262
1542.	2.2520000000000002
1544.	2.242
1546.	2.232
1548.	2.222
1550.	2.212
1552.	2.202
1554.	2.193
1556.	2.183
1558.	2.173
1560.	2.1630000000000003
1562.	2.153
1564.	2.1430000000000002
1566.	2.133
1568.	2.123
1570.	2.113
1572.	2.103
1574.	2.094
1576.	2.084
1578.	2.074
1580.	2.064
1582.	2.055
1584.	2.045
1586.	2.035
1588.	2.025
1590.	2.016
1592.	2.0060000000000002
1594.	1.997
1596.	1.987
1598.	1.978
1600.	1.968
1602.	1.959
1604.	1.949
1606.	1.94
1608.	1.931
1610.	1.922
1612.	1.9120000000000001
1614.	1.903
1616.	1.8940000000000001
1618.	1.885
1620.	1.8760000000000001
1622.	1.867
1624.	1.858
1626.	1.849
1628.	1.84
1630.	1.831
1632.	1.823
1634.	1.814
1636.	1.805
1638.	1.797
1640.	1.788
1642.	1.7790000000000001
1644.	1.7710000000000001
1646.	1.7630000000000001
1648.	1.754
1650.	1.746
1652.	1.737
1654.	1.729
1656.	1.721
1658.	1.713
1660.	1.705
1662.	1.697
1664.	1.689
1666.	1.681
1668.	1.673
1670.	1.665
1672.	1.657
1674.	1.649
1676.	1.6420000000000001
1678.	1.6340000000000001
1680.	1.6260000000000001
1682.	1.619
1684.	1.611
1686.	1.604
1688.	1.596
1690.	1.589
1692.	1.582
1694.	1.574
1696.	1.567
1698.	1.56
1700.	1.553
1702.	1.545
1704.	1.538
1706.	1.5310000000000001
1708.	1.524
1710.	1.5170000000000001
1712.	1.5110000000000001
1714.	1.504
1716.	1.497
1718.	1.49
1720.	1.483
1722.	1.477
1724.	1.47
1726.	1.463
1728.	1.457
1730.	1.45
1732.	1.444
1734.	1.437
1736.	1.431
1738.	1.425
1740.	1.418
1742.	1.412
1744.	1.4060000000000001
1746.	1.4000000000000001
1748.	1.3940000000000001
1750.	1.3880000000000001
1752.	1.381
1754.	1.375
1756.	1.369
1758.	1.363
1760.	1.358
1762.	1.352
1764.	1.346
1766.	1.34
1768.	1.334
1770.	1.329
1772.	1.323
1774.	1.317
1776.	1.312
1778.	1.306
1780.	1.3
1782.	1.295
1784.	1.29
1786.	1.284
1788.	1.2790000000000001
1790.	1.2730000000000001
1792.	1.268
1794.	1.2630000000000001
1796.	1.2570000000000001
1798.	1.252
1800.	1.247
1802.	1.242
1804.	1.237
1806.	1.232
1808.	1.226
1810.	1.221
1812.	1.216
1814.	1.211
1816.	1.207
1818.	1.202
1820.	1.197
1822.	1.192
1824.	1.187
1826.	1.182
1828.	1.178
1830.	1.173
1832.	1.168
1834.	1.163
1836.	1.159
1838.	1.154
1840.	1.1500000000000001
1842.	1.145
1844.	1.1400000000000001
1846.	1.1360000000000001
1848.	1.1320000000000001
1850.	1.127
1852.	1.123
1854.	1.118
1856.	1.114
1858.	1.11
1860.	1.105
1862.	1.101
1864.	1.097
1866.	1.092
1868.	1.088
1870.	1.084
1872.	1.08
1874.	1.076
1876.	1.072
1878.	1.068
1880.	1.064
1882.	1.06
1884.	1.056
1886.	1.052
1888.	1.048
1890.	1.044
1892.	1.04
1894.	1.036
1896.	1.032
1898.	1.028
1900.	1.024
1902.	1.0210000000000001
1904.	1.0170000000000001
1906.	1.0130000000000001
1908.	1.0090000000000001
1910.	1.006
1912.	1.002
1914.	0.998
1916.	0.995
1918.	0.991
1920.	0.987
1922.	0.984
1924.	0.98
1926.	0.977
1928.	0.973
1930.	0.97
1932.	0.966
1934.	0.963
1936.	0.9590000000000001
1938.	0.9560000000000001
1940.	0.9530000000000001
1942.	0.9490000000000001
1944.	0.9460000000000001
1946.	0.9420000000000001
1948.	0.9390000000000001
1950.	0.936
1952.	0.933
1954.	0.929
1956.	0.926
1958.	0.923
1960.	0.92
1962.	0.916
1964.	0.913
1966.	0.91
1968.	0.907
1970.	0.904
1972.	0.901
1974.	0.898
1976.	0.895
1978.	0.892
1980.	0.889
1982.	0.886
1984.	0.883
1986.	0.88
1988.	0.877
1990.	0.874
1992.	0.871
1994.	0.868
1996.	0.865
1998.	0.862
2000.	0.859

==> anc/fig2_blue_meta.dat <==
chemical_pot	sigma
1048.	25.905
1050.	25.659
1052.	25.42
1054.	25.19
1056.	24.966
1058.	24.749
1060.	24.539
1062.	24.335
1064.	24.137
1066.	23.945
1068.	23.758
1070.	23.575
1070.	22.647000000000002
1068.	22.102
1066.	21.666
1064.	21.272000000000002
1062.	20.901
1060.	20.542
1058.	20.191
1056.	19.843
1054.	19.496
1052.	19.148
1050.	18.795
1048.	18.436
1042.	17.293
1032.	14.732000000000001
1030.	13.733
1030.	12.107000000000001
1032.	11.268
1034.	10.766
1036.	10.381
1038.	10.061
1040.	9.785
1042.	9.539
1044.	9.318
1046.	9.115

==> anc/fig2_blue_stable.dat <==
chemical_pot	sigma
960.	57.142
962.	56.053000000000004
964.	54.977000000000004
966.	53.906
968.	52.823
970.	51.732
972.	50.637
974.	49.539
976.	48.438
978.	47.338
980.	46.241
982.	45.152
984.	44.076
986.	43.018
988.	41.984
990.	40.981
992.	40.012
994.	39.082
996.	38.194
998.	37.349000000000004
1000.	36.548
1002.	35.789
1004.	35.072
1006.	34.395
1008.	33.756
1010.	33.152
1012.	32.581
1014.	32.041000000000004
1016.	31.529
1018.	31.044
1020.	30.583000000000002
1022.	30.145
1024.	29.728
1026.	29.330000000000002
1028.	28.95
1030.	28.587
1032.	28.239
1034.	27.906
1036.	27.586000000000002
1038.	27.279
1040.	26.983
1042.	26.699
1044.	26.425
1046.	26.161
1048.	8.928
1050.	8.755
1052.	8.592
1054.	8.44
1056.	8.295
1058.	8.159
1060.	8.029
1062.	7.906000000000001
1064.	7.787
1066.	7.674
1068.	7.566
1070.	7.462
1072.	7.362
1074.	7.265000000000001
1076.	7.172
1078.	7.082
1080.	6.995
1082.	6.9110000000000005
1084.	6.829
1086.	6.75
1088.	6.673
1090.	6.599
1092.	6.526
1094.	6.456
1096.	6.3870000000000005
1098.	6.321
1100.	6.255
1102.	6.192
1104.	6.13
1106.	6.065
1108.	5.997
1110.	5.929
1112.	5.86
1114.	5.792
1116.	5.724
1118.	5.657
1120.	5.591
1122.	5.526
1124.	5.461
1126.	5.398
1128.	5.336
1130.	5.275
1132.	5.215
1134.	5.156
1136.	5.098
1138.	5.042
1140.	4.986
1142.	4.931
1144.	4.878
1146.	4.825
1148.	4.773
1150.	4.723
1152.	4.673
1154.	4.624
1156.	4.5760000000000005
1158.	4.529
1160.	4.483
1162.	4.438
1164.	4.393
1166.	4.349
1168.	4.306
1170.	4.264
1172.	4.223
1174.	4.182
1176.	4.142
1178.	4.103
1180.	4.064
1182.	4.026
1184.	3.989
1186.	3.952
1188.	3.916
1190.	3.88
1192.	3.845
1194.	3.811
1196.	3.777
1198.	3.744
1200.	3.7110000000000003
1202.	3.6790000000000003
1204.	3.6470000000000002
1206.	3.616
1208.	3.585
1210.	3.555
1212.	3.525
1214.	3.495
1216.	3.466
1218.	3.438
1220.	3.41
1222.	3.382
1224.	3.355
1226.	3.3280000000000003
1228.	3.301
1230.	3.275
1232.	3.249
1234.	3.224
1236.	3.1990000000000003
1238.	3.174
1240.	3.15
1242.	3.126
1244.	3.102
1246.	3.078
1248.	3.055
1250.	3.032
1252.	3.0100000000000002
1254.	2.988
1256.	2.966
1258.	2.944
1260.	2.923
1262.	2.902
1264.	2.8810000000000002
1266.	2.86
1268.	2.84
1270.	2.82
1272.	2.8000000000000003
1274.	2.781
1276.	2.761
1278.	2.742
1280.	2.723
1282.	2.705
1284.	2.686
1286.	2.668
1288.	2.65
1290.	2.632
1292.	2.615
1294.	2.598
1296.	2.58
1298.	2.563
1300.	2.547
1302.	2.5300000000000002
1304.	2.5140000000000002
1306.	2.498
1308.	2.482
1310.	2.466
1312.	2.45
1314.	2.435
1316.	2.419
1318.	2.404
1320.	2.3890000000000002
1322.	2.374
1324.	2.36
1326.	2.345
1328.	2.331
1330.	2.317
1332.	2.302
1334.	2.289
1336.	2.275
1338.	2.261
1340.	2.248
1342.	2.234
1344.	2.221
1346.	2.208
1348.	2.195
1350.	2.182
1352.	2.17
1354.	2.157
1356.	2.145
1358.	2.132
1360.	2.12
1362.	2.108
1364.	2.096
1366.	2.084
1368.	2.073
1370.	2.061
1372.	2.05
1374.	2.0380000000000003
1376.	2.027
1378.	2.016
1380.	2.005
1382.	1.994
1384.	1.983
1386.	1.972
1388.	1.962
1390.	1.951
1392.	1.941
1394.	1.93
1396.	1.92
1398.	1.9100000000000001
1400.	1.9000000000000001
1402.	1.8900000000000001
1404.	1.8820000000000001
1406.	1.879
1408.	1.8780000000000001
1410.	1.8780000000000001
1412.	1.879
1414.	1.8800000000000001
1416.	1.8820000000000001
1418.	1.885
1420.	1.8880000000000001
1422.	1.891
1424.	1.895
1426.	1.899
1428.	1.903
1430.	1.907
1432.	1.9120000000000001
1434.	1.9160000000000001
1436.	1.921
1438.	1.926
1440.	1.931
1442.	1.937
1444.	1.942
1446.	1.947
1448.	1.953
1450.	1.958
1452.	1.964
1454.	1.967
1456.	1.969
1458.	1.969
1460.	1.968
1462.	1.966
1464.	1.964
1466.	1.962
1468.	1.959
1470.	1.955
1472.	1.951
1474.	1.947
1476.	1.943
1478.	1.938
1480.	1.934
1482.	1.929
1484.	1.924
1486.	1.9180000000000001
1488.	1.913
1490.	1.907
1492.	1.901
1494.	1.8960000000000001
1496.	1.8900000000000001
1498.	1.8840000000000001
1500.	1.877
1502.	1.871
1504.	1.865
1506.	1.858
1508.	1.852
1510.	1.845
1512.	1.839
1514.	1.832
1516.	1.826
1518.	1.819
1520.	1.812
1522.	1.805
1524.	1.799
1526.	1.792
1528.	1.7850000000000001
1530.	1.778
1532.	1.7710000000000001
1534.	1.764
1536.	1.7570000000000001
1538.	1.75
1540.	1.744
1542.	1.737
1544.	1.73
1546.	1.723
1548.	1.716
1550.	1.709
1552.	1.702
1554.	1.695
1556.	1.688
1558.	1.681
1560.	1.674
1562.	1.668
1564.	1.661
1566.	1.6540000000000001
1568.	1.647
1570.	1.6400000000000001
1572.	1.633
1574.	1.627
1576.	1.62
1578.	1.613
1580.	1.606
1582.	1.6
1584.	1.593
1586.	1.586
1588.	1.58
1590.	1.573
1592.	1.567
1594.	1.56
1596.	1.554
1598.	1.547
1600.	1.541
1602.	1.534
1604.	1.528
1606.	1.5210000000000001
1608.	1.5150000000000001
1610.	1.5090000000000001
1612.	1.502
1614.	1.496
1616.	1.49
1618.	1.484
1620.	1.477
1622.	1.471
1624.	1.465
1626.	1.459
1628.	1.453
1630.	1.447
1632.	1.441
1634.	1.435
1636.	1.429
1638.	1.423
1640.	1.417
1642.	1.411
1644.	1.405
1646.	1.399
1648.	1.3940000000000001
1650.	1.3880000000000001
1652.	1.3820000000000001
1654.	1.3760000000000001
1656.	1.371
1658.	1.365
1660.	1.36
1662.	1.354
1664.	1.348
1666.	1.343
1668.	1.337
1670.	1.332
1672.	1.327
1674.	1.321
1676.	1.316
1678.	1.31
1680.	1.305
1682.	1.3
1684.	1.295
1686.	1.289
1688.	1.284
1690.	1.2790000000000001
1692.	1.274
1694.	1.2690000000000001
1696.	1.264
1698.	1.2590000000000001
1700.	1.254
1702.	1.249
1704.	1.244
1706.	1.239
1708.	1.234
1710.	1.229
1712.	1.224
1714.	1.219
1716.	1.214
1718.	1.21
1720.	1.205
1722.	1.2
1724.	1.195
1726.	1.191
1728.	1.186
1730.	1.182
1732.	1.177
1734.	1.172
1736.	1.168
1738.	1.163
1740.	1.159
1742.	1.154
1744.	1.1500000000000001
1746.	1.1460000000000001
1748.	1.141
1750.	1.137
1752.	1.133
1754.	1.1280000000000001
1756.	1.124
1758.	1.12
1760.	1.115
1762.	1.111
1764.	1.107
1766.	1.103
1768.	1.099
1770.	1.095
1772.	1.091
1774.	1.086
1776.	1.082
1778.	1.078
1780.	1.074
1782.	1.07
1784.	1.066
1786.	1.063
1788.	1.059
1790.	1.055
1792.	1.051
1794.	1.047
1796.	1.043
1798.	1.039
1800.	1.036
1802.	1.032
1804.	1.028
1806.	1.024
1808.	1.0210000000000001
1810.	1.0170000000000001
1812.	1.0130000000000001
1814.	1.01
1816.	1.006
1818.	1.0030000000000001
1820.	0.999
1822.	0.995
1824.	0.992
1826.	0.988
1828.	0.985
1830.	0.981
1832.	0.978
1834.	0.975
1836.	0.971
1838.	0.968
1840.	0.964
1842.	0.961
1844.	0.9580000000000001
1846.	0.9540000000000001
1848.	0.9510000000000001
1850.	0.9480000000000001
1852.	0.9440000000000001
1854.	0.9410000000000001
1856.	0.9380000000000001
1858.	0.935
1860.	0.932
1862.	0.928
1864.	0.925
1866.	0.922
1868.	0.919
1870.	0.916
1872.	0.913
1874.	0.91
1876.	0.907
1878.	0.904
1880.	0.901
1882.	0.897
1884.	0.894
1886.	0.892
1888.	0.889
1890.	0.886
1892.	0.883
1894.	0.88
1896.	0.877
1898.	0.874
1900.	0.871
1902.	0.868
1904.	0.865
1906.	0.863
1908.	0.86
1910.	0.857
1912.	0.854
1914.	0.851
1916.	0.849
1918.	0.846
1920.	0.843
1922.	0.841
1924.	0.838
1926.	0.835
1928.	0.833
1930.	0.8300000000000001
1932.	0.8270000000000001
1934.	0.8250000000000001
1936.	0.8220000000000001
1938.	0.8190000000000001
1940.	0.8170000000000001
1942.	0.8140000000000001
1944.	0.812
1946.	0.809
1948.	0.807
1950.	0.804
1952.	0.802
1954.	0.799
1956.	0.797
1958.	0.794
1960.	0.792
1962.	0.789
1964.	0.787
1966.	0.784
1968.	0.782
1970.	0.78
1972.	0.777
1974.	0.775
1976.	0.773
1978.	0.77
1980.	0.768
1982.	0.766
1984.	0.763
1986.	0.761
1988.	0.759
1990.	0.756
1992.	0.754
1994.	0.752
1996.	0.75
1998.	0.747
2000.	0.745

==> anc/fig2_green_meta.dat <==
chemical_pot	sigma
1052.	24.474
1054.	24.271
1056.	24.074
1058.	23.882
1060.	23.695
1062.	23.513
1064.	23.337
1066.	23.165
1068.	22.997
1070.	22.791
1070.	21.991
1068.	21.374
1064.	20.483
1062.	20.086000000000002
1060.	19.701
1058.	19.321
1056.	18.943
1054.	18.563
1052.	18.176000000000002
1050.	17.779
1048.	17.368000000000002
1046.	16.936
1044.	16.475
1042.	15.971
1040.	15.4
1038.	14.700000000000001
1036.	13.534
1036.	12.429
1038.	11.428
1040.	10.895
1042.	10.495000000000001
1044.	10.165000000000001
1046.	9.881
1048.	9.63
1050.	9.404

==> anc/fig2_green_stable.dat <==
chemical_pot	sigma
960.	54.176
962.	52.949
964.	51.737
966.	50.536
968.	49.326
970.	48.118
972.	46.917
974.	45.729
976.	44.56
978.	43.417
980.	42.306
982.	41.234
984.	40.205
986.	39.224000000000004
988.	38.293
990.	37.413000000000004
992.	36.582
994.	35.800000000000004
996.	35.064
998.	34.372
1000.	33.721000000000004
1002.	33.108000000000004
1004.	32.53
1006.	31.984
1008.	31.468
1010.	30.98
1012.	30.517
1014.	30.077
1016.	29.658
1018.	29.259
1020.	28.879
1022.	28.516000000000002
1024.	28.168
1026.	27.835
1028.	27.515
1030.	27.208000000000002
1032.	26.913
1034.	26.629
1036.	26.356
1038.	26.092000000000002
1040.	25.837
1042.	25.591
1044.	25.353
1046.	25.123
1048.	24.900000000000002
1050.	24.684
1052.	9.198
1054.	9.008000000000001
1056.	8.832
1058.	8.667
1060.	8.512
1062.	8.365
1064.	8.227
1066.	8.095
1068.	7.97
1070.	7.851
1072.	7.736
1074.	7.626
1076.	7.521
1078.	7.4190000000000005
1080.	7.322
1082.	7.227
1084.	7.136
1086.	7.048
1088.	6.963
1090.	6.88
1092.	6.8
1094.	6.723
1096.	6.647
1098.	6.574
1100.	6.502
1102.	6.433
1104.	6.365
1106.	6.3
1108.	6.235
1110.	6.173
1112.	6.112
1114.	6.0520000000000005
1116.	5.994
1118.	5.937
1120.	5.881
1122.	5.827
1124.	5.774
1126.	5.721
1128.	5.666
1130.	5.61
1132.	5.5520000000000005
1134.	5.495
1136.	5.438
1138.	5.381
1140.	5.325
1142.	5.269
1144.	5.214
1146.	5.16
1148.	5.106
1150.	5.054
1152.	5.002
1154.	4.95
1156.	4.9
1158.	4.8500000000000005
1160.	4.8020000000000005
1162.	4.753
1164.	4.706
1166.	4.66
1168.	4.614
1170.	4.569
1172.	4.525
1174.	4.481
1176.	4.438
1178.	4.396
1180.	4.355
1182.	4.314
1184.	4.274
1186.	4.234
1188.	4.195
1190.	4.157
1192.	4.12
1194.	4.083
1196.	4.046
1198.	4.01
1200.	3.975
1202.	3.94
1204.	3.906
1206.	3.872
1208.	3.839
1210.	3.806
1212.	3.774
1214.	3.742
1216.	3.7110000000000003
1218.	3.68
1220.	3.65
1222.	3.62
1224.	3.591
1226.	3.5620000000000003
1228.	3.533
1230.	3.505
1232.	3.477
1234.	3.45
1236.	3.423
1238.	3.396
1240.	3.37
1242.	3.344
1244.	3.318
1246.	3.293
1248.	3.2680000000000002
1250.	3.243
1252.	3.219
1254.	3.1950000000000003
1256.	3.1710000000000003
1258.	3.148
1260.	3.125
1262.	3.102
1264.	3.08
1266.	3.0580000000000003
1268.	3.036
1270.	3.0140000000000002
1272.	2.993
1274.	2.972
1276.	2.951
1278.	2.931
1280.	2.91
1282.	2.89
1284.	2.871
1286.	2.851
1288.	2.832
1290.	2.813
1292.	2.794
1294.	2.775
1296.	2.757
1298.	2.738
1300.	2.72
1302.	2.703
1304.	2.685
1306.	2.668
1308.	2.65
1310.	2.633
1312.	2.616
1314.	2.6
1316.	2.583
1318.	2.567
1320.	2.551
1322.	2.535
1324.	2.519
1326.	2.504
1328.	2.488
1330.	2.473
1332.	2.458
1334.	2.443
1336.	2.428
1338.	2.414
1340.	2.399
1342.	2.3850000000000002
1344.	2.371
1346.	2.357
1348.	2.343
1350.	2.329
1352.	2.316
1354.	2.302
1356.	2.289
1358.	2.2760000000000002
1360.	2.263
1362.	2.25
1364.	2.237
1366.	2.224
1368.	2.212
1370.	2.199
1372.	2.187
1374.	2.1750000000000003
1376.	2.1630000000000003
1378.	2.1510000000000002
1380.	2.1390000000000002
1382.	2.1270000000000002
1384.	2.116
1386.	2.104
1388.	2.093
1390.	2.081
1392.	2.07
1394.	2.059
1396.	2.048
1398.	2.037
1400.	2.027
1402.	2.016
1404.	2.005
1406.	1.995
1408.	1.984
1410.	1.974
1412.	1.964
1414.	1.954
1416.	1.944
1418.	1.934
1420.	1.925
1422.	1.92
1424.	1.9180000000000001
1426.	1.917
1428.	1.917
1430.	1.9180000000000001
1432.	1.919
1434.	1.921
1436.	1.923
1438.	1.925
1440.	1.928
1442.	1.93
1444.	1.934
1446.	1.937
1448.	1.94
1450.	1.944
1452.	1.948
1454.	1.952
1456.	1.956
1458.	1.96
1460.	1.965
1462.	1.969
1464.	1.974
1466.	1.978
1468.	1.983
1470.	1.988
1472.	1.992
1474.	1.996
1476.	1.998
1478.	1.998
1480.	1.997
1482.	1.995
1484.	1.993
1486.	1.991
1488.	1.988
1490.	1.984
1492.	1.981
1494.	1.977
1496.	1.972
1498.	1.968
1500.	1.963
1502.	1.958
1504.	1.953
1506.	1.948
1508.	1.943
1510.	1.937
1512.	1.932
1514.	1.926
1516.	1.92
1518.	1.9140000000000001
1520.	1.9080000000000001
1522.	1.9020000000000001
1524.	1.8960000000000001
1526.	1.8900000000000001
1528.	1.883
1530.	1.877
1532.	1.871
1534.	1.864
1536.	1.858
1538.	1.851
1540.	1.845
1542.	1.838
1544.	1.831
1546.	1.825
1548.	1.818
1550.	1.811
1552.	1.805
1554.	1.798
1556.	1.7910000000000001
1558.	1.784
1560.	1.778
1562.	1.7710000000000001
1564.	1.764
1566.	1.7570000000000001
1568.	1.75
1570.	1.744
1572.	1.737
1574.	1.73
1576.	1.723
1578.	1.717
1580.	1.71
1582.	1.703
1584.	1.696
1586.	1.69
1588.	1.683
1590.	1.676
1592.	1.67
1594.	1.663
1596.	1.657
1598.	1.6500000000000001
1600.	1.643
1602.	1.637
1604.	1.6300000000000001
1606.	1.624
1608.	1.617
1610.	1.611
1612.	1.604
1614.	1.598
1616.	1.591
1618.	1.585
1620.	1.579
1622.	1.572
1624.	1.566
1626.	1.56
1628.	1.553
1630.	1.547
1632.	1.541
1634.	1.5350000000000001
1636.	1.5290000000000001
1638.	1.522
1640.	1.516
1642.	1.51
1644.	1.504
1646.	1.498
1648.	1.492
1650.	1.486
1652.	1.48
1654.	1.474
1656.	1.468
1658.	1.462
1660.	1.457
1662.	1.451
1664.	1.445
1666.	1.439
1668.	1.434
1670.	1.428
1672.	1.422
1674.	1.417
1676.	1.411
1678.	1.405
1680.	1.4000000000000001
1682.	1.3940000000000001
1684.	1.389
1686.	1.383
1688.	1.3780000000000001
1690.	1.373
1692.	1.367
1694.	1.362
1696.	1.356
1698.	1.351
1700.	1.346
1702.	1.341
1704.	1.335
1706.	1.33
1708.	1.325
1710.	1.32
1712.	1.315
1714.	1.31
1716.	1.305
1718.	1.3
1720.	1.295
1722.	1.29
1724.	1.285
1726.	1.28
1728.	1.2750000000000001
1730.	1.27
1732.	1.2650000000000001
1734.	1.2610000000000001
1736.	1.256
1738.	1.2510000000000001
1740.	1.246
1742.	1.242
1744.	1.237
1746.	1.232
1748.	1.228
1750.	1.223
1752.	1.218
1754.	1.214
1756.	1.209
1758.	1.205
1760.	1.2
1762.	1.196
1764.	1.191
1766.	1.187
1768.	1.183
1770.	1.178
1772.	1.174
1774.	1.17
1776.	1.165
1778.	1.161
1780.	1.157
1782.	1.153
1784.	1.149
1786.	1.1440000000000001
1788.	1.1400000000000001
1790.	1.1360000000000001
1792.	1.1320000000000001
1794.	1.1280000000000001
1796.	1.124
1798.	1.12
1800.	1.116
1802.	1.112
1804.	1.108
1806.	1.104
1808.	1.1
1810.	1.096
1812.	1.092
1814.	1.088
1816.	1.085
1818.	1.081
1820.	1.077
1822.	1.073
1824.	1.069
1826.	1.066
1828.	1.062
1830.	1.058
1832.	1.055
1834.	1.051
1836.	1.047
1838.	1.044
1840.	1.04
1842.	1.037
1844.	1.033
1846.	1.029
1848.	1.026
1850.	1.022
1852.	1.0190000000000001
1854.	1.016
1856.	1.012
1858.	1.0090000000000001
1860.	1.0050000000000001
1862.	1.002
1864.	0.999
1866.	0.995
1868.	0.992
1870.	0.989
1872.	0.985
1874.	0.982
1876.	0.979
1878.	0.975
1880.	0.972
1882.	0.969
1884.	0.966
1886.	0.963
1888.	0.96
1890.	0.9560000000000001
1892.	0.9530000000000001
1894.	0.9500000000000001
1896.	0.9470000000000001
1898.	0.9440000000000001
1900.	0.9410000000000001
1902.	0.9380000000000001
1904.	0.935
1906.	0.932
1908.	0.929
1910.	0.926
1912.	0.923
1914.	0.92
1916.	0.917
1918.	0.914
1920.	0.911
1922.	0.908
1924.	0.905
1926.	0.903
1928.	0.9
1930.	0.897
1932.	0.894
1934.	0.891
1936.	0.889
1938.	0.886
1940.	0.883
1942.	0.88
1944.	0.878
1946.	0.875
1948.	0.872
1950.	0.869
1952.	0.867
1954.	0.864
1956.	0.861
1958.	0.859
1960.	0.856
1962.	0.854
1964.	0.851
1966.	0.848
1968.	0.846
1970.	0.843
1972.	0.841
1974.	0.838
1976.	0.836
1978.	0.833
1980.	0.8310000000000001
1982.	0.8280000000000001
1984.	0.8260000000000001
1986.	0.8230000000000001
1988.	0.8210000000000001
1990.	0.8190000000000001
1992.	0.8160000000000001
1994.	0.8140000000000001
1996.	0.811
1998.	0.809
2000.	0.807

==> anc/fig2_red_meta.dat <==
chemical_pot	sigma
1098.	22.842
1100.	22.723
1102.	22.607
1104.	22.485
1106.	22.164
1106.	20.944
1104.	20.127
1102.	19.472
1100.	18.858
1098.	18.246
1096.	17.605
1094.	16.9
1092.	16.047
1090.	14.409
1090.	13.949
1092.	12.538
1094.	11.924
1096.	11.472

==> anc/fig2_red_stable.dat <==
chemical_pot	sigma
960.	56.175000000000004
962.	54.715
964.	53.274
966.	51.858000000000004
968.	50.449
970.	49.057
972.	47.701
974.	46.394
976.	45.146
978.	43.964
980.	42.849000000000004
982.	41.804
984.	40.826
986.	39.914
988.	39.061
990.	38.265
992.	37.521
994.	36.824
996.	36.17
998.	35.555
1000.	34.976
1002.	34.429
1004.	33.913000000000004
1006.	33.423
1008.	32.958
1010.	32.516
1012.	32.095
1014.	31.694
1016.	31.310000000000002
1018.	30.942
1020.	30.59
1022.	30.253
1024.	29.928
1026.	29.616
1028.	29.315
1030.	29.026
1032.	28.746000000000002
1034.	28.476
1036.	28.215
1038.	27.963
1040.	27.718
1042.	27.481
1044.	27.252
1046.	27.029
1048.	26.812
1050.	26.602
1052.	26.397000000000002
1054.	26.198
1056.	26.005
1058.	25.816
1060.	25.632
1062.	25.453
1064.	25.279
1066.	25.108
1068.	24.942
1070.	24.779
1072.	24.621000000000002
1074.	24.466
1076.	24.314
1078.	24.166
1080.	24.02
1082.	23.878
1084.	23.739
1086.	23.603
1088.	23.47
1090.	23.339000000000002
1092.	23.211000000000002
1094.	23.086000000000002
1096.	22.962
1098.	11.102
1100.	10.786
1102.	10.508000000000001
1104.	10.258000000000001
1106.	10.03
1108.	9.82
1110.	9.626
1112.	9.445
1114.	9.275
1116.	9.114
1118.	8.963000000000001
1120.	8.819
1122.	8.682
1124.	8.551
1126.	8.426
1128.	8.306000000000001
1130.	8.19
1132.	8.08
1134.	7.973
1136.	7.87
1138.	7.771
1140.	7.675
1142.	7.582
1144.	7.492
1146.	7.405
1148.	7.32
1150.	7.238
1152.	7.158
1154.	7.08
1156.	7.005
1158.	6.931
1160.	6.86
1162.	6.79
1164.	6.722
1166.	6.655
1168.	6.59
1170.	6.527
1172.	6.465
1174.	6.405
1176.	6.346
1178.	6.288
1180.	6.231
1182.	6.176
1184.	6.122
1186.	6.0680000000000005
1188.	6.016
1190.	5.965
1192.	5.915
1194.	5.8660000000000005
1196.	5.8180000000000005
1198.	5.771
1200.	5.723
1202.	5.672
1204.	5.619
1206.	5.567
1208.	5.514
1210.	5.461
1212.	5.408
1214.	5.355
1216.	5.303
1218.	5.252
1220.	5.2010000000000005
1222.	5.15
1224.	5.1000000000000005
1226.	5.051
1228.	5.002
1230.	4.954
1232.	4.906
1234.	4.859
1236.	4.813
1238.	4.768
1240.	4.723
1242.	4.678
1244.	4.635
1246.	4.5920000000000005
1248.	4.549
1250.	4.508
1252.	4.4670000000000005
1254.	4.426
1256.	4.386
1258.	4.347
1260.	4.308
1262.	4.2700000000000005
1264.	4.232
1266.	4.195
1268.	4.159
1270.	4.123
1272.	4.087
1274.	4.0520000000000005
1276.	4.018
1278.	3.984
1280.	3.95
1282.	3.9170000000000003
1284.	3.8850000000000002
1286.	3.853
1288.	3.821
1290.	3.79
1292.	3.759
1294.	3.729
1296.	3.6990000000000003
1298.	3.67
1300.	3.641
1302.	3.612
1304.	3.584
1306.	3.556
1308.	3.528
1310.	3.501
1312.	3.474
1314.	3.448
1316.	3.422
1318.	3.396
1320.	3.37
1322.	3.345
1324.	3.321
1326.	3.2960000000000003
1328.	3.2720000000000002
1330.	3.248
1332.	3.225
1334.	3.201
1336.	3.178
1338.	3.156
1340.	3.133
1342.	3.111
1344.	3.089
1346.	3.068
1348.	3.0460000000000003
1350.	3.025
1352.	3.004
1354.	2.984
1356.	2.963
1358.	2.943
1360.	2.923
1362.	2.904
1364.	2.884
1366.	2.865
1368.	2.846
1370.	2.828
1372.	2.809
1374.	2.791
1376.	2.773
1378.	2.755
1380.	2.737
1382.	2.719
1384.	2.702
1386.	2.685
1388.	2.668
1390.	2.6510000000000002
1392.	2.6350000000000002
1394.	2.618
1396.	2.602
1398.	2.586
1400.	2.57
1402.	2.5540000000000003
1404.	2.539
1406.	2.523
1408.	2.508
1410.	2.493
1412.	2.478
1414.	2.463
1416.	2.448
1418.	2.434
1420.	2.42
1422.	2.407
1424.	2.402
1426.	2.399
1428.	2.3970000000000002
1430.	2.3970000000000002
1432.	2.398
1434.	2.399
1436.	2.4010000000000002
1438.	2.403
1440.	2.407
1442.	2.41
1444.	2.414
1446.	2.418
1448.	2.422
1450.	2.427
1452.	2.432
1454.	2.437
1456.	2.442
1458.	2.447
1460.	2.453
1462.	2.458
1464.	2.464
1466.	2.47
1468.	2.476
1470.	2.482
1472.	2.488
1474.	2.494
1476.	2.501
1478.	2.507
1480.	2.513
1482.	2.52
1484.	2.5260000000000002
1486.	2.533
1488.	2.539
1490.	2.5460000000000003
1492.	2.551
1494.	2.553
1496.	2.5540000000000003
1498.	2.553
1500.	2.551
1502.	2.549
1504.	2.5460000000000003
1506.	2.5420000000000003
1508.	2.5380000000000003
1510.	2.533
1512.	2.528
1514.	2.5220000000000002
1516.	2.517
1518.	2.5100000000000002
1520.	2.504
1522.	2.497
1524.	2.49
1526.	2.483
1528.	2.475
1530.	2.467
1532.	2.459
1534.	2.451
1536.	2.443
1538.	2.435
1540.	2.426
1542.	2.418
1544.	2.4090000000000003
1546.	2.4
1548.	2.391
1550.	2.382
1552.	2.373
1554.	2.364
1556.	2.355
1558.	2.345
1560.	2.336
1562.	2.327
1564.	2.317
1566.	2.308
1568.	2.298
1570.	2.289
1572.	2.279
1574.	2.269
1576.	2.2600000000000002
1578.	2.25
1580.	2.241
1582.	2.231
1584.	2.221
1586.	2.212
1588.	2.202
1590.	2.192
1592.	2.183
1594.	2.173
1596.	2.164
1598.	2.154
1600.	2.144
1602.	2.1350000000000002
1604.	2.125
1606.	2.116
1608.	2.106
1610.	2.097
1612.	2.087
1614.	2.078
1616.	2.068
1618.	2.059
1620.	2.05
1622.	2.04
1624.	2.031
1626.	2.0220000000000002
1628.	2.013
1630.	2.004
1632.	1.994
1634.	1.985
1636.	1.976
1638.	1.967
1640.	1.958
1642.	1.949
1644.	1.94
1646.	1.932
1648.	1.923
1650.	1.9140000000000001
1652.	1.905
1654.	1.8960000000000001
1656.	1.8880000000000001
1658.	1.879
1660.	1.871
1662.	1.862
1664.	1.854
1666.	1.845
1668.	1.837
1670.	1.828
1672.	1.82
1674.	1.812
1676.	1.804
1678.	1.795
1680.	1.7870000000000001
1682.	1.7790000000000001
1684.	1.7710000000000001
1686.	1.7630000000000001
1688.	1.7550000000000001
1690.	1.747
1692.	1.739
1694.	1.732
1696.	1.724
1698.	1.716
1700.	1.708
1702.	1.701
1704.	1.693
1706.	1.686
1708.	1.678
1710.	1.671
1712.	1.663
1714.	1.6560000000000001
1716.	1.6480000000000001
1718.	1.641
1720.	1.6340000000000001
1722.	1.627
1724.	1.62
1726.	1.612
1728.	1.605
1730.	1.598
1732.	1.591
1734.	1.584
1736.	1.578
1738.	1.571
1740.	1.564
1742.	1.557
1744.	1.55
1746.	1.544
1748.	1.537
1750.	1.53
1752.	1.524
1754.	1.5170000000000001
1756.	1.5110000000000001
1758.	1.504
1760.	1.498
1762.	1.491
1764.	1.485
1766.	1.479
1768.	1.473
1770.	1.466
1772.	1.46
1774.	1.454
1776.	1.448
1778.	1.442
1780.	1.436
1782.	1.43
1784.	1.424
1786.	1.418
1788.	1.412
1790.	1.4060000000000001
1792.	1.4000000000000001
1794.	1.395
1796.	1.389
1798.	1.383
1800.	1.377
1802.	1.372
1804.	1.366
1806.	1.361
1808.	1.355
1810.	1.35
1812.	1.344
1814.	1.339
1816.	1.333
1818.	1.328
1820.	1.323
1822.	1.317
1824.	1.312
1826.	1.307
1828.	1.302
1830.	1.296
1832.	1.291
1834.	1.286
1836.	1.281
1838.	1.276
1840.	1.2710000000000001
1842.	1.266
1844.	1.2610000000000001
1846.	1.256
1848.	1.2510000000000001
1850.	1.246
1852.	1.242
1854.	1.237
1856.	1.232
1858.	1.227
1860.	1.223
1862.	1.218
1864.	1.213
1866.	1.209
1868.	1.204
1870.	1.199
1872.	1.195
1874.	1.19
1876.	1.186
1878.	1.181
1880.	1.177
1882.	1.172
1884.	1.168
1886.	1.164
1888.	1.159
1890.	1.155
1892.	1.151
1894.	1.1460000000000001
1896.	1.1420000000000001
1898.	1.1380000000000001
1900.	1.1340000000000001
1902.	1.1300000000000001
1904.	1.1260000000000001
1906.	1.121
1908.	1.117
1910.	1.113
1912.	1.109
1914.	1.105
1916.	1.101
1918.	1.097
1920.	1.093
1922.	1.089
1924.	1.085
1926.	1.082
1928.	1.078
1930.	1.074
1932.	1.07
1934.	1.066
1936.	1.062
1938.	1.059
1940.	1.055
1942.	1.051
1944.	1.048
1946.	1.044
1948.	1.04
1950.	1.037
1952.	1.033
1954.	1.029
1956.	1.026
1958.	1.022
1960.	1.0190000000000001
1962.	1.0150000000000001
1964.	1.012
1966.	1.008
1968.	1.0050000000000001
1970.	1.0010000000000001
1972.	0.998
1974.	0.995
1976.	0.991
1978.	0.988
1980.	0.985
1982.	0.981
1984.	0.978
1986.	0.975
1988.	0.971
1990.	0.968
1992.	0.965
1994.	0.962
1996.	0.9590000000000001
1998.	0.9550000000000001
2000.	0.9520000000000001

==> anc/fig3_broken.dat <==
m0	surface_tension
500	0.1345812944454224
475	0.2521338595778428
450	0.40220137158026253
425	0.6042468253995883
400	0.8937002447652979
375	1.3487133446616724
350	2.2285364653756243
325	3.782745530095691
300	5.622958620303695
275	7.464439526332997
250	9.299385175609713
225	18.145846378572934
200	18.201629899604978
175	18.608927159047624
150	19.561894591320385
125	21.00776855394171
100	22.374255597645703
75	23.486411450100675
50	24.316424239090015
25	24.8702824736223
0	25.101854976140803

==> anc/fig3_restored.dat <==
m0	surface_tension
500	0.11054896724425113
475	0.22109017414650478
450	0.3683757603566244
425	0.5740518332122991
400	0.8890791866358217
375	1.517235316863566
350	3.167614904540778
325	4.937331064444343
300	6.6869421609562565
275	8.430491857703066
250	10.181126218452178
225	13.754260324477503
200	15.570718367279346
175	17.077288403806882
150	18.78564484174098
125	20.248205409954785
100	21.472564118115677
75	22.472033594812167
50	23.334734051622792
25	24.086872009074114
0	24.76291225346422

==> anc/fig4_250.dat <==
chemical_pot	surface_tension
2.	9.8
6.	9.7
10.	9.5
14.	9.3
18.	9.
22.	8.6
26.	8.2
30.	7.7
34.	7.
38.	6.2
42.	5.3
46.	4.2
50.	2.5
51.7	0.2

==> anc/fig4_350.dat <==
chemical_pot	surface_tension
2.	3.2
6.	3.1
10.	3.
14.	2.9
18.	2.8
22.	2.6
26.	2.3
30.	1.9
34.	1.2
36.8	0.1

==> anc/fig4_450.dat <==
chemical_pot	surface_tension
2.	0.4
6.	0.4
10.	0.3
14.	0.

==> anc/fig5_homo.dat <==
chemical_pot	energy
0.999623	0.009889
0.999634	0.010071
0.99968	0.097366
0.999726	0.280739
0.999772	0.579446
0.999817	0.974205
0.999862	1.484289
0.999908	2.090473
0.999954	3.032976
1.	3.658378
1.000046	3.149892
1.000091	2.314688
1.000137	1.700496
1.000182	1.153569
1.000228	0.721956
1.000274	0.396041
1.00032	0.175845
1.000366	0.04211
1.000401	0.023513

==> anc/fig5_mixed.dat <==
chemical_pot	energy
0.999623	0.009889
0.999634	1.076695
0.99968	5.190256
0.999726	8.458188
0.999771	11.216839
0.999817	13.418155
0.999863	15.110178
0.999909	16.31213
0.999954	16.860654
1.	17.101688
1.000046	16.996785
1.000091	16.584391
1.000137	15.729969
1.000183	14.222118
1.000228	12.320294
1.000274	9.986055
1.00032	7.123304
1.000366	3.578306
1.000401	0.023513

==> anc/fig6_left_N.dat <==
density	partial
0	0
0.003553188238863803	0.9999389215339906
0.6008631170391588	0.9740491574379851
0.7766513279691002	0.9651939069986425
0.9434693519073888	0.9563333493840696
1.1066724674373025	0.945417625283359
1.2534147321886175	0.9358136525745057
1.3764336952003136	0.9284083393479292
1.4795300266551097	0.9227232145200184
1.5686798505429251	0.9182934893079902
1.6481450296286602	0.9147420661588186
1.7215908796270203	0.9117679203167831
1.7909023690648305	0.9092281929955158
1.8571369751054867	0.9070071528469109
1.921158304769731	0.9050355450293227
1.984113774815264	0.9032291175097195
2.0458166845003922	0.9016067959573444
2.10679059792834	0.9001261327859309
2.167864951468594	0.8987183581619138
2.228518796746803	0.8974180586959366
2.289002288871449	0.8962014230218868
2.349808213492409	0.8950306155979325
2.4105955452093357	0.8939391921659401
2.4715212502397494	0.8928895120967978
2.5327999944073247	0.8919121945746854
2.5945023266106046	0.8909594500592604
2.6565980641683558	0.8900537270583189
2.7195675289219636	0.8891410843242814
2.782613049627232	0.8883004468219937
2.8460118218870107	0.8874863057418806
2.9104256326055107	0.8866814708163857
2.976233885240406	0.8847481193986904
3.0494554224457047	0.8766744520451203
3.1255365943764226	0.8672082117077011
3.2028844248587935	0.8573080478041456
3.2820392104748684	0.8471891392767348
3.361967944995899	0.8370921789231113
3.443330525648572	0.8270080347203557
3.5263803959124043	0.8169870298145963
3.6100488066294822	0.8071443078235977
3.6945443729784633	0.797488654917865
3.780827717214269	0.7879440929047803
3.867757304238863	0.7786232038000971
3.95549640026279	0.7695047078154921
4.045051076288455	0.7605327060370478
4.13487396327105	0.7517959161951279
4.225801422431087	0.7432519194056433
4.318525685506513	0.7348610320392258
4.411435565757773	0.7267033378352598
4.5059507945175845	0.7186968994682549
4.601270249817942	0.7108985776848888
4.697524149855748	0.7032832573640501
4.795033078330796	0.6958335824508319
4.893310052641959	0.6885610152738987
4.9923159884304	0.6814803651957764
5.092589713507021	0.6745543347541699
5.194070925463372	0.6677753446072568
5.29574435783467	0.6611940922511996
5.399422021275583	0.6547203389339
5.503426786638962	0.6484179125765115
5.608479669812766	0.6422657498382687
5.7146217897135925	0.6362462400227727
5.82180651647917	0.6303694557404319
5.929678544168515	0.6246295287856891
6.037957578164061	0.6190387694888103
6.1482943258120155	0.6135382926500951
6.259106449534371	0.6081808170930708
6.370732546530739	0.6029464569700331
6.484036497624526	0.5978106313879503
6.597097032570875	0.5928122809534118
6.7116485287535275	0.5879207626450021
6.827213482272842	0.5831260243389257
6.943593430326704	0.5784400281387794
7.061222615312326	0.5738511999933745
7.179220456123456	0.5693732706879336
7.2982507237165315	0.5649846867865512
7.418734624536456	0.5606854978968415
7.538853580105497	0.5564958672388854
7.660702867709809	0.552380683917492
7.783315036376612	0.5483563893465556
7.906709443453613	0.5444186283609574
8.031579986632684	0.540547838492027
8.156939705640502	0.5367681936816873
8.282870347282252	0.5330671584709435
8.409527069331931	0.5294460434674078
8.538377127215812	0.5258756593753331
8.666532082390416	0.5224051767234955
8.79613300323064	0.5189870552899932

==> anc/fig6_left_P.dat <==
density	partial
0	0
0.003553188238863803	0.00006107602420325038
0.6008631170391588	0.025950842547575417
0.7766513279691002	0.03480609299018624
0.9434693519073888	0.043666650606734296
1.1066724674373025	0.054582374708800896
1.2534147321886175	0.06418634741857229
1.3764336952003136	0.07159166064576718
1.4795300266551097	0.07727678547411747
1.5686798505429251	0.08170651068647897
1.6481450296286602	0.0852579338359173
1.7215908796270203	0.0882320796781771
1.7909023690648305	0.09077180699963966
1.8571369751054867	0.09299284714841723
1.921158304769731	0.09496445496616109
1.984113774815264	0.09677088248590779
2.0458166845003922	0.09839320403841441
2.10679059792834	0.09987386720995081
2.167864951468594	0.10128164183408406
2.228518796746803	0.10258194130017025
2.289002288871449	0.10379857697432268
2.349808213492409	0.10496938439837515
2.4105955452093357	0.1060608078304606
2.4715212502397494	0.10711048789969163
2.5327999944073247	0.10808780542188882
2.5945023266106046	0.10904054993739541
2.6565980641683558	0.1099462729384154
2.7195675289219636	0.11085891567252838
2.782613049627232	0.11169955317488826
2.8460118218870107	0.11251369425507086
2.9104256326055107	0.1133185291806331
2.976233885240406	0.11439587437304514
3.0494554224457047	0.11715223071258099
3.1255365943764226	0.12029321654521014
3.2028844248587935	0.12354350321524724
3.2820392104748684	0.12685368394455618
3.361967944995899	0.1301453005460831
3.443330525648572	0.13346579595985253
3.5263803959124043	0.13677710405996987
3.6100488066294822	0.14003306305162605
3.6945443729784633	0.14324172814602193
3.780827717214269	0.1464353402563732
3.867757304238863	0.14956624061676707
3.95549640026279	0.15265143518194535
4.045051076288455	0.15569414237405124
4.13487396327105	0.15870000109138613
4.225801422431087	0.1616423871915837
4.318525685506513	0.164532913341792
4.411435565757773	0.1673858541123796
4.5059507945175845	0.17020284873883798
4.601270249817942	0.17294876393348774
4.697524149855748	0.17564615478895482
4.795033078330796	0.1783027766148011
4.893310052641959	0.1809348576756769
4.9923159884304	0.1834943242246882
5.092589713507021	0.186012547671208
5.194070925463372	0.18848664762730025
5.29574435783467	0.19091238828729012
5.399422021275583	0.19329830015417998
5.503426786638962	0.19566103081526381
5.608479669812766	0.19795863435572936
5.7146217897135925	0.2002375659797703
5.82180651647917	0.20245160795248573
5.929678544168515	0.20464306248669997
6.037957578164061	0.2067927750593979
6.1482943258120155	0.20890751274937006
6.259106449534371	0.21098080396872396
6.370732546530739	0.21301303766571122
6.484036497624526	0.21501294704732285
6.597097032570875	0.21698784635710106
6.7116485287535275	0.21890719314785861
6.827213482272842	0.22081143416178978
6.943593430326704	0.222679459846589
7.061222615312326	0.22451514761568464
7.179220456123456	0.22631104923882958
7.2982507237165315	0.2280950988501138
7.418734624536456	0.229827320585535
7.538853580105497	0.2315412696722184
7.660702867709809	0.23322463569949842
7.783315036376612	0.23487893095882145
7.906709443453613	0.23649891059370992
8.031579986632684	0.2381129101475754
8.156939705640502	0.23967250215459457
8.282870347282252	0.24121975252479283
8.409527069331931	0.24274207972438416
8.538377127215812	0.2442334234170971
8.666532082390416	0.24569603671227788
8.79613300323064	0.2471505680584151

==> anc/fig6_left_Sigma.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0
1.1066724674373025	0
1.2534147321886175	0
1.3764336952003136	0
1.4795300266551097	0
1.5686798505429251	0
1.6481450296286602	0
1.7215908796270203	0
1.7909023690648305	0
1.8571369751054867	0
1.921158304769731	0
1.984113774815264	0
2.0458166845003922	0
2.10679059792834	0
2.167864951468594	0
2.228518796746803	0
2.289002288871449	0
2.349808213492409	0
2.4105955452093357	0
2.4715212502397494	0
2.5327999944073247	0
2.5945023266106046	0
2.6565980641683558	0
2.7195675289219636	0
2.782613049627232	0
2.8460118218870107	0
2.9104256326055107	0
2.976233885240406	0.0008560062253492539
3.0494554224457047	0.006173317239453528
3.1255365943764226	0.012498571744312646
3.2028844248587935	0.01914844897789822
3.2820392104748684	0.025957176776065582
3.361967944995899	0.032762520528224925
3.443330525648572	0.03952616931727191
3.5263803959124043	0.046235866122973486
3.6100488066294822	0.052822629122372816
3.6945443729784633	0.05926961693376453
3.780827717214269	0.06562056683655172
3.867757304238863	0.0718105555808926
3.95549640026279	0.07784385700036908
4.045051076288455	0.08377315158675593
4.13487396327105	0.08950408271138773
4.225801422431087	0.09510569340071992
4.318525685506513	0.10060605461697336
4.411435565757773	0.10591080805039405
4.5059507945175845	0.1111002517909818
4.601270249817942	0.11615265837973762
4.697524149855748	0.12107058784514833
4.795033078330796	0.12586364093255759
4.893310052641959	0.13050412704865139
4.9923159884304	0.1350253105777976
5.092589713507021	0.13943311757291832
5.194070925463372	0.1437380077637724
5.29574435783467	0.14789351945987197
5.399422021275583	0.1519813609103132
5.503426786638962	0.1559210566066484
5.608479669812766	0.15977561580445504
5.7146217897135925	0.16351619399593878
5.82180651647917	0.1671789363055919
5.929678544168515	0.17072740872614775
6.037957578164061	0.17416845545035495
6.1482943258120155	0.1775541945991238
6.259106449534371	0.18083837893681912
6.370732546530739	0.18404050536289393
6.484036497624526	0.1871764215633886
6.597097032570875	0.19019987268817204
6.7116485287535275	0.19317204420584666
6.827213482272842	0.19606254149801386
6.943593430326704	0.19888051201338217
7.061222615312326	0.20163365238971223
7.179220456123456	0.20431568007202838
7.2982507237165315	0.2069202143621463
7.418734624536456	0.20948718151645399
7.538853580105497	0.2119628630877452
7.660702867709809	0.21439468038187715
7.783315036376612	0.21676467969350827
7.906709443453613	0.21908246104423526
8.031579986632684	0.2213392513593174
8.156939705640502	0.2235593041626544
8.282870347282252	0.22571308900321618
8.409527069331931	0.2278118768071764
8.538377127215812	0.22989091720655372
8.666532082390416	0.23189878656322538
8.79613300323064	0.2338623766506054

==> anc/fig6_left_electron.dat <==
density	partial
0	0
0.003553188238863803	0.00002689643201453623
0.6008631170391588	0.025916668036007298
0.7766513279691002	0.03482467808787377
0.9434693519073888	0.04254075608867052
1.1066724674373025	0.04854064849264776
1.2534147321886175	0.053153503766914904
1.3764336952003136	0.056554309670306877
1.4795300266551097	0.059031780048499766
1.5686798505429251	0.06088850583042177
1.6481450296286602	0.0623487786343295
1.7215908796270203	0.06351961597532846
1.7909023690648305	0.06448809954160606
1.8571369751054867	0.06531467801703354
1.921158304769731	0.06603497629299136
1.984113774815264	0.06665476767546034
2.0458166845003922	0.06721612065284172
2.10679059792834	0.06772307241201007
2.167864951468594	0.06816663207674599
2.228518796746803	0.06857909267454716
2.289002288871449	0.06896203159172991
2.349808213492409	0.06930808991838379
2.4105955452093357	0.06963630583895801
2.4715212502397494	0.06994602543591981
2.5327999944073247	0.07023533651348864
2.5945023266106046	0.07050782799370056
2.6565980641683558	0.07076526437678998
2.7195675289219636	0.0709982915690522
2.782613049627232	0.0712312046338588
2.8460118218870107	0.07145739774909843
2.9104256326055107	0.07166135523911694
2.976233885240406	0.07157373020549053
3.0494554224457047	0.06994497699239804
3.1255365943764226	0.06797126091383884
3.2028844248587935	0.06589379448987219
3.2820392104748684	0.06377263705780688
3.361967944995899	0.06166484551446239
3.443330525648572	0.05957583531284544
3.5263803959124043	0.057516578816551645
3.6100488066294822	0.05551318118405757
3.6945443729784633	0.05356486443258763
3.780827717214269	0.051662541154309814
3.867757304238863	0.04982261214716265
3.95549640026279	0.04804502284943526
4.045051076288455	0.046315633745829005
4.13487396327105	0.044654290301595054
4.225801422431087	0.04304870784003337
4.318525685506513	0.041491562205621516
4.411435565757773	0.03999849516632246
4.5059507945175845	0.038553722685881205
4.601270249817942	0.037163633321881
4.697524149855748	0.03582532190242135
4.795033078330796	0.03453422480939616
4.893310052641959	0.03329246892061939
4.9923159884304	0.03209911676333048
5.092589713507021	0.03094860430886525
5.194070925463372	0.029839660253907965
5.29574435783467	0.028776687861188095
5.399422021275583	0.027748856845655798
5.503426786638962	0.026762490533726754
5.608479669812766	0.02581304716221945
5.7146217897135925	0.02489880473470981
5.82180651647917	0.024018943032236697
5.929678544168515	0.023173407800985073
6.037957578164061	0.022361241362233938
6.1482943258120155	0.021575803307611486
6.259106449534371	0.0208216640398619
6.370732546530739	0.020096238818600204
6.484036497624526	0.019395682393321567
6.597097032570875	0.018724650147242748
6.7116485287535275	0.01807753115794844
6.827213482272842	0.017454039306229633
6.943593430326704	0.016854022366024613
7.061222615312326	0.016275470214888496
7.179220456123456	0.015719803888802446
7.2982507237165315	0.015184259853646943
7.418734624536456	0.014667492562746517
7.538853580105497	0.014171981765027318
7.660702867709809	0.013693398134940173
7.783315036376612	0.013232321050338933
7.906709443453613	0.012788499364997647
8.031579986632684	0.01235964184668732
8.156939705640502	0.011947175533922418
8.282870347282252	0.011550254779789984
8.409527069331931	0.011167542692279648
8.538377127215812	0.010797271338988907
8.666532082390416	0.010442152225341735
8.79613300323064	0.010098933550898971

==> anc/fig6_left_muon.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0.001129485658901227
1.1066724674373025	0.006063602803282703
1.2534147321886175	0.011014830765395375
1.3764336952003136	0.015077464171642513
1.4795300266551097	0.018267112222154682
1.5686798505429251	0.020815320613470994
1.6481450296286602	0.022924174953543635
1.7215908796270203	0.024717248131715493
1.7909023690648305	0.026282240227347802
1.8571369751054867	0.027678361969834215
1.921158304769731	0.028944383853841852
1.984113774815264	0.030098824397173617
2.0458166845003922	0.031172941971894956
2.10679059792834	0.03217671068935853
2.167864951468594	0.033111973833746644
2.228518796746803	0.03399957122808038
2.289002288871449	0.03484402626756893
2.349808213492409	0.035644400689450635
2.4105955452093357	0.036413451800928344
2.4715212502397494	0.0371526274359683
2.5327999944073247	0.03786256393274769
2.5945023266106046	0.03854705366625403
2.6565980641683558	0.03920764309716409
2.7195675289219636	0.039840263043788335
2.782613049627232	0.04045962801059781
2.8460118218870107	0.04106270747346806
2.9104256326055107	0.04164108221996356
2.976233885240406	0.04197138075949452
3.0494554224457047	0.041038786042854346
3.1255365943764226	0.039812911437267264
3.2028844248587935	0.038486826669831574
3.2820392104748684	0.03711421717844617
3.361967944995899	0.03573823340816718
3.443330525648572	0.03436731401314355
3.5263803959124043	0.033012145440607356
3.6100488066294822	0.03169043356350892
3.6945443729784633	0.030403172069142555
3.780827717214269	0.029146957919988843
3.867757304238863	0.027931569400411964
3.95549640026279	0.026758136316124732
4.045051076288455	0.025618641728016284
4.13487396327105	0.024524904115018273
4.225801422431087	0.023469836154601572
4.318525685506513	0.02244957996956041
4.411435565757773	0.021472853968209242
4.5059507945175845	0.02053076873203728
4.601270249817942	0.019626744479193756
4.697524149855748	0.01875900084958634
4.795033078330796	0.017924748538216802
4.893310052641959	0.017124868025993053
4.9923159884304	0.01635876407170958
5.092589713507021	0.015623168585963425
5.194070925463372	0.014917051979108526
5.29574435783467	0.014242351571528103
5.399422021275583	0.013593569810457175
5.503426786638962	0.012973140605080652
5.608479669812766	0.012378721878790137
5.7146217897135925	0.01180909589044432
5.82180651647917	0.011263624282230517
5.929678544168515	0.010741889334296357
6.037957578164061	0.010242923485778299
6.1482943258120155	0.009763578528524771
6.259106449534371	0.009305591172207809
6.370732546530739	0.008867428961761114
6.484036497624526	0.008447059516579238
6.597097032570875	0.008046183077894835
6.7116485287535275	0.007662252344385657
6.827213482272842	0.007294616702067342
6.943593430326704	0.0069430163700934565
7.061222615312326	0.006606320512994802
7.179220456123456	0.0062849128580537705
7.2982507237165315	0.005977280833285277
7.418734624536456	0.005682725302103707
7.538853580105497	0.005401834035485792
7.660702867709809	0.005132860805175673
7.783315036376612	0.004875591676097425
7.906709443453613	0.00462986367671955
8.031579986632684	0.004394425409728711
8.156939705640502	0.0041697337810298095
8.282870347282252	0.003955243341805713
8.409527069331931	0.00375009783886293
8.538377127215812	0.003553743565885358
8.666532082390416	0.0033667023661618973
8.79613300323064	0.003187703238328572

==> anc/fig6_right_N.dat <==
density	partial
0	0
0.003553188238863803	0.9999389215339906
0.6008631170391588	0.9740491574379851
0.7766513279691002	0.9651939069986425
0.9434693519073888	0.9563333493840696
1.1066724674373025	0.945417625283359
1.2534147321886175	0.9358136525745057
1.3764336952003136	0.9284083393479292
1.4795300266551097	0.9227232145200184
1.5686798505429251	0.9182934893079902
1.6481450296286602	0.9147420661588186
1.7215908796270203	0.9117679203167831
1.7909023690648305	0.9092281929955158
1.8571369751054867	0.9070071528469109
1.921158304769731	0.9050355450293227
1.984113774815264	0.9032291175097195
2.0458166845003922	0.9016067959573444
2.3513529337228207	0.6470225826856654
2.4214508707083326	0.6270440246811887
2.4886720494162278	0.611985002809799
2.5555796095888597	0.5998009496785298
2.6216068427856545	0.5896344627802673
2.687648272447668	0.5809090921017885
2.7536459607852546	0.5733039107863739
2.820592972489894	0.5665731350321376
2.8879828848211204	0.5599587030309193
2.9568387657366486	0.5531723288755412
3.026512651270988	0.546785465771122
3.0965192380362354	0.5409373351496319
3.1667682185704806	0.5355845826253272
3.23829280116567	0.5306839771835913
3.3102133081367695	0.5262041389029833
3.382274584515099	0.5221250291562591
3.4560786654979108	0.5183579720432161
3.5301732230740424	0.5148797671054898
3.6048630820881757	0.5116805194840702
3.6801166694383705	0.5087393943164069
3.7567830538656	0.505966594900279
3.8331816513081085	0.5034216416855715
3.9116401089269406	0.5010246667704386
3.989830903953496	0.4988053626314879
4.069157413988002	0.4967248987299907
4.150115902837352	0.49474244752839935
4.230928305468657	0.4929149526351064
4.312770494570356	0.49117055863429154
4.395634484027935	0.48954113493946827
4.479198764699136	0.48798448681863577
4.563679153030389	0.48652908288473823
4.652587868833895	0.48403864568810767
4.74620819403536	0.480541341998363
4.8430478226511795	0.47675338443341003
4.940450994067337	0.4728613161241595
5.040300364685424	0.46886160060702253
5.141885673167336	0.46482095130489975
5.244419632672599	0.4605993851831485
5.34989718619818	0.45571956219618975
5.456347351745031	0.45065734445558353
5.5649219195819155	0.445483251639496
5.67371832995298	0.44032431257583143
5.785221838141248	0.4351534709068761
5.896579667288354	0.43006744666032526
6.009532689001205	0.42503870618312467
6.1245909709487645	0.4200539446368981
6.239529652776461	0.41520776056373515
6.356173598834446	0.41042692915466117
6.474194383953434	0.40573780345619254
6.592822738102524	0.401164841998217
6.713022805923414	0.3966757320497976
6.833987073964293	0.3923030069634278
6.956002638389309	0.38801433153865106
7.079027947683179	0.3838301454318767
7.202348835139212	0.37976022304459683
7.327850918901408	0.3757680735485699
7.452905900978015	0.3718895320322983
7.580076347382594	0.3680741392887952
7.70874519690913	0.3643485557072117
7.837779047996535	0.36072394086767284
7.966891465717393	0.35719559914033766
8.098421575606253	0.353718440860657
8.23030649614511	0.35034031193876985
8.362824226011417	0.3470408187258143
8.496303179471942	0.3438172912860667
8.632119234622955	0.3406554297596311
8.767490052654214	0.33757889523776086
8.904176571887955	0.334566206285027
9.040705351163107	0.33163411505539686
9.179486768277574	0.32874881809318074
9.31883505773084	0.3259398758232457

==> anc/fig6_right_Npd.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0
1.1066724674373025	0
1.2534147321886175	0
1.3764336952003136	0
1.4795300266551097	0
1.5686798505429251	0
1.6481450296286602	0
1.7215908796270203	0
1.7909023690648305	0
1.8571369751054867	0
1.921158304769731	0
1.984113774815264	0
2.0458166845003922	0
2.3513529337228207	0.27428122878786587
2.4214508707083326	0.29579942406990034
2.4886720494162278	0.3119486944900252
2.5555796095888597	0.32488801243492643
2.6216068427856545	0.3356800452555804
2.687648272447668	0.34486272802860923
2.7536459607852546	0.3528247702251556
2.820592972489894	0.35983128774512013
2.8879828848211204	0.36654875506108114
2.9568387657366486	0.3732045059849044
3.026512651270988	0.37930383316103805
3.0965192380362354	0.3848487882654452
3.1667682185704806	0.3898207254230647
3.23829280116567	0.39431569813349976
3.3102133081367695	0.39834942086346076
3.382274584515099	0.40202152012531966
3.4560786654979108	0.40531892452760493
3.5301732230740424	0.4083256191551286
3.6048630820881757	0.41106338908129186
3.6801166694383705	0.41356162805939123
3.7567830538656	0.4158486683502685
3.8331816513081085	0.4179431929781905
3.9116401089269406	0.4198714186156764
3.989830903953496	0.42164122739811366
4.069157413988002	0.4232722003058171
4.150115902837352	0.42476527725213353
4.230928305468657	0.42616357657577175
4.312770494570356	0.4274446851949392
4.395634484027935	0.4286457685426799
4.479198764699136	0.42975386926983833
4.563679153030389	0.43078074127754057
4.652587868833895	0.42972725561969516
4.74620819403536	0.4267738724290508
4.8430478226511795	0.4232594090623468
4.940450994067337	0.41948817511618275
5.040300364685424	0.41556326103861796
5.141885673167336	0.41156745740090783
5.244419632672599	0.4076121852458052
5.34989718619818	0.4037938897372412
5.456347351745031	0.4000765681056401
5.5649219195819155	0.39642166700929704
5.67371832995298	0.3928535330641336
5.785221838141248	0.38931707206814575
5.896579667288354	0.3858689629470788
6.009532689001205	0.38245347246219347
6.1245909709487645	0.3790784565831118
6.239529652776461	0.37577120736860414
6.356173598834446	0.3725067384117132
6.474194383953434	0.3692746440612875
6.592822738102524	0.3660980001401204
6.713022805923414	0.3629680128445404
6.833987073964293	0.35988143343831597
6.956002638389309	0.3568434564902009
7.079027947683179	0.3538588329631115
7.202348835139212	0.35092113460823493
7.327850918901408	0.34801803006011756
7.452905900978015	0.3451794471085926
7.580076347382594	0.3423640797259282
7.70874519690913	0.33959774813712085
7.837779047996535	0.3368755552232362
7.966891465717393	0.3342092977826842
8.098421575606253	0.33157517428780786
8.23030649614511	0.3289882195982892
8.362824226011417	0.32644501403733506
8.496303179471942	0.32394472391391077
8.632119234622955	0.32146276948923647
8.767490052654214	0.3190468687505181
8.904176571887955	0.31666574563715316
9.040705351163107	0.3143481143926003
9.179486768277574	0.3120382882483875
9.31883505773084	0.3097774309713152

==> anc/fig6_right_P.dat <==
density	partial
0	0
0.003553188238863803	0.00006107602420325038
0.6008631170391588	0.025950842547575417
0.7766513279691002	0.03480609299018624
0.9434693519073888	0.043666650606734296
1.1066724674373025	0.054582374708800896
1.2534147321886175	0.06418634741857229
1.3764336952003136	0.07159166064576718
1.4795300266551097	0.07727678547411747
1.5686798505429251	0.08170651068647897
1.6481450296286602	0.0852579338359173
1.7215908796270203	0.0882320796781771
1.7909023690648305	0.09077180699963966
1.8571369751054867	0.09299284714841723
1.921158304769731	0.09496445496616109
1.984113774815264	0.09677088248590779
2.0458166845003922	0.09839320403841441
2.3513529337228207	0.07869618852277875
2.4214508707083326	0.07715655124532794
2.4886720494162278	0.07606630269668956
2.5555796095888597	0.07531103788314869
2.6216068427856545	0.07468549196084273
2.687648272447668	0.07422817986637403
2.7536459607852546	0.07387131898531972
2.820592972489894	0.07359557721966627
2.8879828848211204	0.07287186485349424
2.9568387657366486	0.07146427829919352
3.026512651270988	0.06993988883839439
3.0965192380362354	0.06837887794299452
3.1667682185704806	0.0669100342420114
3.23829280116567	0.06552392448911315
3.3102133081367695	0.06425544064023289
3.382274584515099	0.06305336543939856
3.4560786654979108	0.061984425137352285
3.5301732230740424	0.06099959800843261
3.6048630820881757	0.06009356844382726
3.6801166694383705	0.05925763694697276
3.7567830538656	0.058509396612391344
3.8331816513081085	0.05781380075035636
3.9116401089269406	0.05718367946002242
3.989830903953496	0.05660371438214626
4.069157413988002	0.05607477166781166
4.150115902837352	0.055612182780989054
4.230928305468657	0.055162764970391714
4.312770494570356	0.054770780819719686
4.395634484027935	0.05439676780718845
4.479198764699136	0.054066182090988436
4.563679153030389	0.05376073063756751
4.652587868833895	0.05426500748818185
4.74620819403536	0.055510993029348026
4.8430478226511795	0.05697179072030975
4.940450994067337	0.05853414809887353
5.040300364685424	0.060165408483044816
5.141885673167336	0.0618232536474945
5.244419632672599	0.06345254804988579
5.34989718619818	0.06499775596477753
5.456347351745031	0.06647937458403387
5.5649219195819155	0.06792548845851663
5.67371832995298	0.06933929381102172
5.785221838141248	0.07071476706915035
5.896579667288354	0.07205788674023544
6.009532689001205	0.07338841637160946
6.1245909709487645	0.07470010284852424
6.239529652776461	0.07597862460997307
6.356173598834446	0.07723825686629507
6.474194383953434	0.07849979328404147
6.592822738102524	0.07972736642737051
6.713022805923414	0.08093590492608844
6.833987073964293	0.08213257710147265
6.956002638389309	0.08331923349775654
7.079027947683179	0.08447455357881739
7.202348835139212	0.08562723942490862
7.327850918901408	0.0867549901234749
7.452905900978015	0.08787125355793875
7.580076347382594	0.08898459013776437
7.70874519690913	0.09007370259269384
7.837779047996535	0.09114231240120765
7.966891465717393	0.09220525042485564
8.098421575606253	0.09324968911412149
8.23030649614511	0.09427874447606467
8.362824226011417	0.09530317596247653
8.496303179471942	0.09631023905676213
8.632119234622955	0.09730719886163566
8.767490052654214	0.09827921120848115
8.904176571887955	0.0992502797770004
9.040705351163107	0.10018474740074308
9.179486768277574	0.10113577904193778
9.31883505773084	0.10205688141877899

==> anc/fig6_right_Ppd.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0
1.1066724674373025	0
1.2534147321886175	0
1.3764336952003136	0
1.4795300266551097	0
1.5686798505429251	0
1.6481450296286602	0
1.7215908796270203	0
1.7909023690648305	0
1.8571369751054867	0
1.921158304769731	0
1.984113774815264	0
2.0458166845003922	0
2.3513529337228207	0
2.4214508707083326	0
2.4886720494162278	0
2.5555796095888597	0
2.6216068427856545	0
2.687648272447668	0
2.7536459607852546	0
2.820592972489894	0
2.8879828848211204	0.0006206770515010692
2.9568387657366486	0.0021588868374265943
3.026512651270988	0.003970812226578597
3.0965192380362354	0.005834998639126606
3.1667682185704806	0.007684657706856919
3.23829280116567	0.00947640019111633
3.3102133081367695	0.011190999590702128
3.382274584515099	0.012800085276457374
3.4560786654979108	0.014338678289316259
3.5301732230740424	0.015795015728491093
3.6048630820881757	0.01716252298840397
3.6801166694383705	0.018441340674871617
3.7567830538656	0.019675340134751848
3.8331816513081085	0.020821364583618083
3.9116401089269406	0.02192023515164469
3.989830903953496	0.022949695586077398
4.069157413988002	0.02392812929424844
4.150115902837352	0.024880092436387558
4.230928305468657	0.025758705816679536
4.312770494570356	0.026613975349037696
4.395634484027935	0.027416328708689597
4.479198764699136	0.028195461818600564
4.563679153030389	0.028929445198252433
4.652587868833895	0.029888688970805873
4.74620819403536	0.03108199456782759
4.8430478226511795	0.03234200658635837
4.940450994067337	0.033624968098387976
5.040300364685424	0.03494777145473969
5.141885673167336	0.036282590716204634
5.244419632672599	0.037693511101033486
5.34989718619818	0.0393927597462013
5.456347351745031	0.041183734296710975
5.5649219195819155	0.04304533593527125
5.67371832995298	0.044936199193660195
5.785221838141248	0.046837649967040575
5.896579667288354	0.048736710638031096
6.009532689001205	0.05063526464280266
6.1245909709487645	0.052537484391878844
6.239529652776461	0.054396286899908344
6.356173598834446	0.05624664221770962
6.474194383953434	0.05808704901256103
6.592822738102524	0.05988315091227196
6.713022805923414	0.06165920924254698
6.833987073964293	0.06340114694185499
6.956002638389309	0.06512972078749188
7.079027947683179	0.06681562672279207
7.202348835139212	0.06847484075861396
7.327850918901408	0.07009882333075128
7.452905900978015	0.07169607191256243
7.580076347382594	0.07327829400871724
7.70874519690913	0.07482456088723649
7.837779047996535	0.07632778280617163
7.966891465717393	0.0778108788478551
8.098421575606253	0.0792735467603046
8.23030649614511	0.08069836723367409
8.362824226011417	0.08210505113138536
8.496303179471942	0.08348196800428995
8.632119234622955	0.08482864496370963
8.767490052654214	0.0861459783713286
8.904176571887955	0.08744989510393283
9.040705351163107	0.0887137436654583
9.179486768277574	0.08997336512565572
9.31883505773084	0.09119154063436079

==> anc/fig6_right_Sigma.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0
1.1066724674373025	0
1.2534147321886175	0
1.3764336952003136	0
1.4795300266551097	0
1.5686798505429251	0
1.6481450296286602	0
1.7215908796270203	0
1.7909023690648305	0
1.8571369751054867	0
1.921158304769731	0
1.984113774815264	0
2.0458166845003922	0
2.3513529337228207	0
2.4214508707083326	0
2.4886720494162278	0
2.5555796095888597	0
2.6216068427856545	0
2.687648272447668	0
2.7536459607852546	0
2.820592972489894	0
2.8879828848211204	0
2.9568387657366486	0
3.026512651270988	0
3.0965192380362354	0
3.1667682185704806	0
3.23829280116567	0
3.3102133081367695	0
3.382274584515099	0
3.4560786654979108	0
3.5301732230740424	0
3.6048630820881757	0
3.6801166694383705	0
3.7567830538656	0
3.8331816513081085	0
3.9116401089269406	0
3.989830903953496	0
4.069157413988002	0
4.150115902837352	0
4.230928305468657	0
4.312770494570356	0
4.395634484027935	0
4.479198764699136	0
4.563679153030389	0
4.652587868833895	0.0020804022313447848
4.74620819403536	0.006091797973582356
4.8430478226511795	0.010673409195783648
4.940450994067337	0.015491392560639977
5.040300364685424	0.020461958414853605
5.141885673167336	0.025505746928805983
5.244419632672599	0.03032172840464954
5.34989718619818	0.034328191660241515
5.456347351745031	0.03790924580192765
5.5649219195819155	0.041206734325709274
5.67371832995298	0.04424042543867802
5.785221838141248	0.047128280963884286
5.896579667288354	0.04981800071811389
6.009532689001205	0.05237982594960097
6.1245909709487645	0.05482443690397952
6.239529652776461	0.05715546763639389
6.356173598834446	0.05939209490390945
6.474194383953434	0.0615382390729681
6.592822738102524	0.0636147245050906
6.713022805923414	0.06561775524898604
6.833987073964293	0.06755712454968858
6.956002638389309	0.0694218610363602
7.079027947683179	0.07123745706637867
7.202348835139212	0.07298964953996374
7.327850918901408	0.07471297489016351
7.452905900978015	0.07636512195784013
7.580076347382594	0.07798299544359982
7.70874519690913	0.07956315988909693
7.837779047996535	0.08111503978169857
7.966891465717393	0.08260734747870027
8.098421575606253	0.0840734916534927
8.23030649614511	0.08550760079671084
8.362824226011417	0.08689790470229387
8.496303179471942	0.08825929697090754
8.632119234622955	0.08961620609719571
8.767490052654214	0.09092440950971321
8.904176571887955	0.09219781936170303
9.040705351163107	0.09343836245029305
9.179486768277574	0.09466123637497077
9.31883505773084	0.09586632478055931

==> anc/fig6_right_Sigmapd.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0
1.1066724674373025	0
1.2534147321886175	0
1.3764336952003136	0
1.4795300266551097	0
1.5686798505429251	0
1.6481450296286602	0
1.7215908796270203	0
1.7909023690648305	0
1.8571369751054867	0
1.921158304769731	0
1.984113774815264	0
2.0458166845003922	0
2.3513529337228207	0
2.4214508707083326	0
2.4886720494162278	0
2.5555796095888597	0
2.6216068427856545	0
2.687648272447668	0
2.7536459607852546	0
2.820592972489894	0
2.8879828848211204	0
2.9568387657366486	0
3.026512651270988	0
3.0965192380362354	0
3.1667682185704806	0
3.23829280116567	0
3.3102133081367695	0
3.382274584515099	0
3.4560786654979108	0
3.5301732230740424	0
3.6048630820881757	0
3.6801166694383705	0
3.7567830538656	0
3.8331816513081085	0
3.9116401089269406	0
3.989830903953496	0
4.069157413988002	0
4.150115902837352	0
4.230928305468657	0
4.312770494570356	0
4.395634484027935	0
4.479198764699136	0
4.563679153030389	0
4.652587868833895	0
4.74620819403536	0
4.8430478226511795	0
4.940450994067337	0
5.040300364685424	0
5.141885673167336	0
5.244419632672599	0.0003206420138228477
5.34989718619818	0.0017678406937270453
5.456347351745031	0.0036937327545137955
5.5649219195819155	0.005917522630150848
5.67371832995298	0.008306235915145939
5.785221838141248	0.010848759023403064
5.896579667288354	0.013450992294744139
6.009532689001205	0.016104314389224918
6.1245909709487645	0.018805574634190865
6.239529652776461	0.021490652919994843
6.356173598834446	0.02418933844434637
6.474194383953434	0.02686247111160923
6.592822738102524	0.0295119160156137
6.713022805923414	0.032143385686748134
6.833987073964293	0.03472471100397038
6.956002638389309	0.037271396648291905
7.079027947683179	0.03978338423579799
7.202348835139212	0.04222691262247723
7.327850918901408	0.04464710804573874
7.452905900978015	0.04699857342960357
7.580076347382594	0.049315901394050544
7.70874519690913	0.051592272785514814
7.837779047996535	0.05381536891890605
7.966891465717393	0.05597162632447791
8.098421575606253	0.05810965732254508
8.23030649614511	0.06018675595543706
8.362824226011417	0.062208035439657326
8.496303179471942	0.06418648076704171
8.632119234622955	0.06612975082758629
8.767490052654214	0.0680246369212083
8.904176571887955	0.06987005383420918
9.040705351163107	0.07168091703454875
9.179486768277574	0.07344251311492228
9.31883505773084	0.0751679463708091

==> anc/fig6_right_electron.dat <==
density	partial
0	0
0.003553188238863803	0.00002689643201453623
0.6008631170391588	0.025916668036007298
0.7766513279691002	0.03482467808787377
0.9434693519073888	0.04254075608867052
1.1066724674373025	0.04854064849264776
1.2534147321886175	0.053153503766914904
1.3764336952003136	0.056554309670306877
1.4795300266551097	0.059031780048499766
1.5686798505429251	0.06088850583042177
1.6481450296286602	0.0623487786343295
1.7215908796270203	0.06351961597532846
1.7909023690648305	0.06448809954160606
1.8571369751054867	0.06531467801703354
1.921158304769731	0.06603497629299136
1.984113774815264	0.06665476767546034
2.0458166845003922	0.06721612065284172
2.3513529337228207	0.05458855732706385
2.4214508707083326	0.05341558858038916
2.4886720494162278	0.05254805116439094
2.5555796095888597	0.05184470571872469
2.6216068427856545	0.05127325150033435
2.687648272447668	0.0507903204875421
2.7536459607852546	0.05038056070270395
2.820592972489894	0.050014544856696805
2.8879828848211204	0.04976178394215416
2.9568387657366486	0.04963663943466192
3.026512651270988	0.04957926793960641
3.0965192380362354	0.0495725356670027
3.1667682185704806	0.04960268333135312
3.23829280116567	0.04964589558440813
3.3102133081367695	0.0497095047421896
3.382274584515099	0.04979323457685846
3.4560786654979108	0.04987067286552687
3.5301732230740424	0.04996135430066438
3.6048630820881757	0.05005884701872596
3.6801166694383705	0.05016332141120035
3.7567830538656	0.050262337122084076
3.8331816513081085	0.05037673792993129
3.9116401089269406	0.05047648024370173
3.989830903953496	0.05059188975068863
4.069157413988002	0.05070312268216623
4.150115902837352	0.05080508779514244
4.230928305468657	0.050918882220261155
4.312770494570356	0.051030760658939925
4.395634484027935	0.051140141170023634
4.479198764699136	0.05125080649044386
4.563679153030389	0.05136101558609598
4.652587868833895	0.05090734790931252
4.74620819403536	0.049926314823178816
4.8430478226511795	0.04879430392644674
4.940450994067337	0.04761153280026142
5.040300364685424	0.04639198996809175
5.141885673167336	0.045162805396282174
5.244419632672599	0.04392100153826277
5.34989718619818	0.04260579852348969
5.456347351745031	0.04129195350511662
5.5649219195819155	0.03998746791456442
5.67371832995298	0.038715250861340055
5.785221838141248	0.037463217603325126
5.896579667288354	0.03625264148308513
6.009532689001205	0.03507343082792007
6.1245909709487645	0.03392481578045909
6.239529652776461	0.03281862228079848
6.356173598834446	0.03174449650499267
6.474194383953434	0.03070417877019172
6.592822738102524	0.02970098009952443
6.713022805923414	0.02873003181651565
6.833987073964293	0.027793144280229016
6.956002638389309	0.02688862784921887
7.079027947683179	0.026015778925753744
7.202348835139212	0.025175816911480745
7.327850918901408	0.024361291790906348
7.452905900978015	0.02357991375471047
7.580076347382594	0.02282291093388606
7.70874519690913	0.02209067643274117
7.837779047996535	0.021386548168037645
7.966891465717393	0.020709240028343547
8.098421575606253	0.020052335077216266
8.23030649614511	0.019420240197954627
8.362824226011417	0.018810855656805993
8.496303179471942	0.018222817270789057
8.632119234622955	0.017652766913897534
8.767490052654214	0.01710538969035307
8.904176571887955	0.016576237437439075
9.040705351163107	0.01606756403752407
9.179486768277574	0.015574004113835714
9.31883505773084	0.015098459266201758

==> anc/fig6_right_muon.dat <==
density	partial
0	0
0.003553188238863803	0
0.6008631170391588	0
0.7766513279691002	0
0.9434693519073888	0.001129485658901227
1.1066724674373025	0.006063602803282703
1.2534147321886175	0.011014830765395375
1.3764336952003136	0.015077464171642513
1.4795300266551097	0.018267112222154682
1.5686798505429251	0.020815320613470994
1.6481450296286602	0.022924174953543635
1.7215908796270203	0.024717248131715493
1.7909023690648305	0.026282240227347802
1.8571369751054867	0.027678361969834215
1.921158304769731	0.028944383853841852
1.984113774815264	0.030098824397173617
2.0458166845003922	0.031172941971894956
2.3513529337228207	0.02413194527008549
2.4214508707083326	0.023743916116663568
2.4886720494162278	0.023542179928738683
2.5555796095888597	0.02344113106453901
2.6216068427856545	0.02341527970126791
2.687648272447668	0.023439293696651785
2.7536459607852546	0.02350270397693747
2.820592972489894	0.02358959300658611
2.8879828848211204	0.02375227275612642
2.9568387657366486	0.024008772004687894
3.026512651270988	0.024309965040365197
3.0965192380362354	0.024640951699687018
3.1667682185704806	0.024991357662271754
3.23829280116567	0.02534755818976148
3.3102133081367695	0.02571178327559492
3.382274584515099	0.02608329722873815
3.4560786654979108	0.02644778743593786
3.5301732230740424	0.026815192528128553
3.6048630820881757	0.027181878823644774
3.6801166694383705	0.027548141229943555
3.7567830538656	0.02790705588092197
3.8331816513081085	0.028269877896083425
3.9116401089269406	0.02862015320951406
3.989830903953496	0.02897508359441643
4.069157413988002	0.029323140618566678
4.150115902837352	0.029661583547045955
4.230928305468657	0.03000258871947455
4.312770494570356	0.030338466165987364
4.395634484027935	0.030668733880821253
4.479198764699136	0.030995735542478534
4.563679153030389	0.03131870481147748
4.652587868833895	0.031168105370728803
4.74620819403536	0.030572945756656072
4.8430478226511795	0.029848101610881826
4.940450994067337	0.029072280771013027
5.040300364685424	0.02826199546438819
5.141885673167336	0.027438723249067886
5.244419632672599	0.026598522132484835
5.34989718619818	0.02569427509109079
5.456347351745031	0.024785552193307924
5.5649219195819155	0.02388151418506439
5.67371832995298	0.02299830793512247
5.785221838141248	0.022130212012296195
5.896579667288354	0.02129057509426383
6.009532689001205	0.02047393352068337
6.1245909709487645	0.019680449123272336
6.239529652776461	0.018916962329267956
6.356173598834446	0.01817754311154098
6.474194383953434	0.017463264667196166
6.592822738102524	0.01677603025188904
6.713022805923414	0.016113073197997037
6.833987073964293	0.015475038062401716
6.956002638389309	0.014860956319382201
7.079027947683179	0.014270286467227998
7.202348835139212	0.013703416436536501
7.327850918901408	0.013156133496440363
7.452905900978015	0.012632350787637485
7.580076347382594	0.012127294114883658
7.70874519690913	0.011640735000294477
7.837779047996535	0.011174494835388953
7.966891465717393	0.010727412509490206
8.098421575606253	0.010296115464456182
8.23030649614511	0.009882643911429586
8.362824226011417	0.009485577222249991
8.496303179471942	0.009104087463186675
8.632119234622955	0.008736373400647531
8.767490052654214	0.008384450812751408
8.904176571887955	0.008045902847369597
9.040705351163107	0.007721699635558882
9.179486768277574	0.007408964550053673
9.31883505773084	0.00710906742561803

==> anc/fig7_left_n.dat <==
pressure	e_density
0	0
0.00019710059559196027	0.5008024410842041
0.7343417369796186	84.8886524411005
1.7697214369970677	110.06806979055334
3.0598735180809125	134.21491718444366
4.598826692660395	158.08202602062295
6.371792405019301	179.76029532498993
8.347173290802214	198.11788098924438
10.491490211382079	213.657308826867
12.779134734208005	227.2288823988595
15.1927541308803	239.44565294674723
17.72082821874069	250.8473490030743
20.355611753460245	261.7115113742505
23.091804498556904	272.19297454321486
25.925732677423266	282.42017523811757
28.854839678581534	292.57159184149117
31.87735988097629	302.61366803483685
34.99210394084262	312.62834471733345
38.19831182958667	322.75120258993354
41.49555258680129	332.8956052666615
44.88364936947011	343.1022385942399
48.36262717035028	353.45457733685083
51.93267228720695	363.8950592614028
55.5941026708537	374.45059487086183
59.34734431631054	385.1590547021742
63.19291298941968	396.0339988206564
67.1313997005521	407.0713547534985
71.16345926702238	418.3586959389295
75.28980093941901	429.75446756792275
79.51118071587833	441.30898268944316
83.82839492103369	453.14513429468207
88.24227482712124	465.12668418868947
92.75368258802945	477.3139866391915
97.36350716098184	489.7121688935584
102.07266118003825	502.352176290137
106.88207843653147	515.2037171267708
111.79271116188835	528.2134499943602
116.80552817208826	541.565356719752
121.9215133828553	555.0519529307603
127.14166375142914	568.8224973303309
132.46698816886658	582.8658566937285
137.89850617523285	597.1166160910464
143.43724686577087	611.5631594368164
149.08424800975266	626.31568207129
154.84055526152963	641.2839846322133
160.7072209760473	656.5859988183053
166.68530391035736	672.0458215565855
172.7758686004973	687.8615160644134
178.979984392854	703.8821348677367
185.29872553901677	720.2117635243968
191.73316972102256	736.7719499540925
198.28439881221348	753.6136100729154
204.9534975902468	770.7209130922308
211.74155371034306	787.9956292331823
218.6496572269507	805.696276963656
225.6789005963086	823.6375258618485
232.83037776711203	841.9169277581229
240.10518443248773	860.4014977716259
247.50441766276836	879.1656574054587
255.02917513057517	898.3716605138688
262.6805558392156	917.7454789484487
270.4596592509294	937.3905531537314
278.367585219882	957.4277967713027
286.4054336258224	977.6955467780083
294.57430467827254	998.3144834857619
302.8752982466701	1019.2099912932921
311.309513888416	1040.372476807056
319.8780508972924	1061.8771991112776
328.5820078385784	1083.7408958914432
337.4224824606665	1105.8643541564986
346.4005718275708	1128.2930094537596
355.51737200080254	1151.1116148386973
364.77397759626024	1174.1835669385262
374.1714826300602	1197.6224865038348
383.7109792542165	1221.2975362712295
393.3935584548176	1245.3659981689739
403.2203098280468	1269.801750026292
413.1923209169315	1294.4919367843418
423.3106779873915	1319.4515652902148
433.5764654322528	1344.9301484649625
443.9907655125713	1370.5285713945304
454.5546590821438	1396.5524312510565
465.26922417877734	1423.0239863109532
476.1355378407023	1449.701076093915
487.15467409683833	1476.8649047625438
498.3277049612041	1504.1813419096447
509.6557003800054	1532.0164651371101
521.1397279866985	1560.1671267646473

==> anc/fig7_left_npd.dat <==
pressure	e_density
0	0
0.00019710059559196027	0.5008024410842041
0.7343417369796186	84.8886524411005
1.7697214369970677	110.06806979055334
3.0598735180809125	134.21491718444366
4.598826692660395	158.08202602062295
6.371792405019301	179.76029532498993
8.347173290802214	198.11788098924438
10.491490211382079	213.657308826867
12.779134734208005	227.2288823988595
15.1927541308803	239.44565294674723
17.72082821874069	250.8473490030743
20.355611753460245	261.7115113742505
23.091804498556904	272.19297454321486
25.925732677423266	282.42017523811757
28.854839678581534	292.57159184149117
31.87735988097629	302.61366803483685
35.226431297034914	352.7468027672296
38.80677961572745	364.36479035720856
42.4897810470888	375.6071232548366
46.2730632961425	386.89768052916753
50.155700000519396	398.13907011582637
54.13748400685452	409.48184299036734
58.21862401516087	420.9157731614723
62.399591271392865	432.6144754005827
66.68120625814771	444.4917643551895
71.06514106581778	456.73057861817296
75.55261913506078	469.2196580937148
80.14459723848347	481.873644465092
84.84199529594385	494.67658870245185
89.64575181210307	507.81927000296184
94.55684043489056	521.1428348785461
99.57627210177048	534.6002124948085
104.70509252087966	548.4937752582229
109.94437931058097	562.5536196850228
115.29523644398859	576.8384753169385
120.75879121349477	591.3437843228284
126.33619066112	606.2365048426708
132.0285981190332	621.1915963630087
137.83719117526329	636.6675503922667
143.76315969776792	652.2081056409505
149.807703686562	668.0929365250237
155.9720313519119	684.426438972649
162.25735828985268	700.8520160257505
168.66490666377544	717.6094299704296
175.19590336020016	734.7004348335797
181.85157940550894	752.0613630342566
188.6331697846929	769.7394523516858
195.54191157932755	787.6454731318083
202.57904509753826	805.8890284866591
209.74581164876338	824.4191193896092
217.0434542194594	843.2485128840518
224.4732162790621	862.5304589678276
232.0363421966241	882.0679532112127
239.7340756817247	901.805855177013
247.56766147946587	921.9764114493802
255.53834286128102	942.4300274230279
263.6473627654567	963.1756347633187
271.8959634048086	984.1438107131723
280.28538489610884	1005.6703342037277
288.81686726087986	1027.463416106654
297.4916479778792	1049.489827818622
306.31096322898	1071.9109365081492
315.2760471659754	1094.6439150646827
324.3881315824863	1117.8112751884325
333.64844682034874	1141.3497275194186
343.0582198211838	1165.0159408229683
352.61867607796745	1189.1329322266326
362.33103798256826	1213.6676560836106
372.19652518798995	1238.5087899105345
382.2163548080872	1263.599841393403
392.3917410920299	1289.336374969331
402.723894299146	1314.9890491001568
413.21402304323976	1341.2976009564209
423.86333235814715	1367.8356874683382
434.6730234054842	1394.8191487468146
445.64429456749866	1422.1662666301377
456.7783410305088	1449.775272258328
468.07635377470234	1477.8060782491634
479.53952039906386	1506.3529829957492
491.16902616837433	1535.0841308594058
502.9660512445465	1564.233814260062
514.9317723518546	1593.923154142184
527.0673633769098	1623.7894556370636
539.3739935557714	1654.150091219436
551.8528285400774	1684.740414926576
564.5050300670447	1715.7808056815104
577.3317559606639	1747.267882640006
